Entanglement entropy of gravitational edge modes

We consider the linearised graviton in $4d$ Minkowski space and decompose it into tensor spherical harmonics and fix the gauge. The Gauss law of gravity implies that certain radial components of the Riemann tensor of the graviton on the sphere label the superselection sectors for the graviton. We show that among these 6 normal components of the Riemann tensor, 2 are related locally to the algebra of gauge-invariant operators in the sphere. From the two-point function of these components of the Riemann tensor on $S^2$ we compute the logarithmic coefficient of the entanglement entropy of these superselection sectors across a spherical entangling surface. For sectors labelled by each of the two components of the Riemann tensor these coefficients are equal and their total contribution is given by $-\frac{16}{3}$. We observe that this coefficient coincides with that extracted from the edge partition function of the massless spin-2 field on the 4-sphere when written in terms of its Harish-Chandra character. As a preliminary step, we also evaluate the logarithmic coefficient of the entanglement entropy from the superselection sectors labelled by the radial component of the electric field of the $U(1)$ theory in even $d$ dimensions. We show that this agrees with the corresponding coefficient of the edge Harish-Chandra character of the massless spin-1 field on $S^d$.

==> graviton_4D__1_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    693802,      22792]
NotebookOptionsPosition[    660876,      21690]
NotebookOutlinePosition[    661253,      21706]
CellTagsIndexPosition[    661210,      21703]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
Definitions: Here we list the definitions we use in the Mathematica file.\
\>", "Subchapter",
 CellChangeTimes->{{3.850911346038391*^9, 3.850911349136346*^9}, {
  3.8509122820167227`*^9, 3.850912314257449*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "g=g_{\\mu\\nu}; invg=g^{\\mu\\nu}; Yemag=g_{\\mu\\nu}Ye^{\\mu}Ye^{\\nu}; \n\
\nYmmag=g_{\\mu\\nu}Ym^{\\mu}Ym^{\\nu}; RgradYe=r \\nabla_{\\mu}Ye_{\\nu};\n\n\
econtra=e^{\\mu}, mcontra=m^{\\mu},Rcontra=r^{\\mu}, Tcontra=t^{\\mu};\n\n\
Tol=T^{0l}_{\\mu\\nu}, Tot=T^{0t}_{\\mu\\nu}, T1m=T^{1m}_{\\mu\\nu}, \
T1e=T^{1e}_{\\mu\\nu}\n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["h", "01"], "=", 
     RowBox[{"h", "^", 
      RowBox[{"{", 
       RowBox[{"0", "r"}], "}"}]}]}], ",", " ", 
    RowBox[{
     SubscriptBox["h", "02"], "=", 
     RowBox[{"h", "^", 
      RowBox[{"{", 
       RowBox[{"0", "m"}], "}"}]}]}]}], TraditionalForm]]],
 ", P[X]_{\\mu\\nu\\rho\\sigma}=\\nabla_{\\mu}\\nabla_{\\nu} X_{\\rho\\sigma}\
\n\nR=R_{\\mu\\nu\\rho\\sigma}"
}], "Subchapter",
 CellChangeTimes->{{3.8509113579886265`*^9, 3.85091147551254*^9}, {
  3.8509115079732084`*^9, 3.85091155056413*^9}, {3.8509116245694532`*^9, 
  3.850911729250208*^9}, {3.850912040778596*^9, 3.8509120511612296`*^9}, {
  3.8509121061743984`*^9, 3.8509122740896397`*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 5}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"g", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", 
      SuperscriptBox["r", "2"], ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", 
      RowBox[{
       SuperscriptBox["r", "2"], 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], "}"}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.8391468527196045`*^9, 3.8391468825053005`*^9}, 
   3.839146916512681*^9, 3.8443100392749367`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     SuperscriptBox["r", "2"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8391468833603725`*^9, 3.8391469170635233`*^9, 3.8391475804141965`*^9, 
   3.8391483068247395`*^9, 3.839148517030348*^9, 3.839148889621239*^9, 
   3.8392046727379017`*^9, 3.8392052962442937`*^9, 3.839205431668299*^9, 
   3.8392082447835703`*^9, 3.8392086765718145`*^9, 3.839208881453291*^9, 
   3.83928917997989*^9, 3.839386411294417*^9, 3.839389076938922*^9, 
   3.8394612253144083`*^9, 3.839463973408202*^9, 3.839635456611744*^9, {
   3.8397485170545597`*^9, 3.839748531630733*^9}, 3.839905168208324*^9, 
   3.8416436791568727`*^9, 3.842252102744783*^9, 3.8422530824356747`*^9, 
   3.842253540297237*^9, 3.842569664704945*^9, 3.842569745263619*^9, 
   3.8438089107324333`*^9, 3.844310043017552*^9, 3.8450791103457613`*^9, 
   3.845079228827207*^9, 3.845079470202615*^9, 3.84508811255422*^9, 
   3.845269826634582*^9, 3.8452699742745237`*^9, 3.8455423689614983`*^9, 
   3.8458584357513866`*^9, 3.846289342878969*^9, 3.8463790489314003`*^9, 
   3.846982535912858*^9, 3.846982590343919*^9, 3.847192907792407*^9, 
   3.8478827580897875`*^9, 3.8478838307953424`*^9, {3.8495877573359823`*^9, 
   3.8495877667667217`*^9}, 3.8497609495705423`*^9, {3.8504459633166027`*^9, 
   3.850445978594742*^9}, {3.850649193345765*^9, 3.85064920527087*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"invg", "=", 
  RowBox[{"Inverse", "[", "g", "]"}]}]], "Input",
 CellChangeTimes->{{3.839146895504365*^9, 3.8391469077556853`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox["1", 
      SuperscriptBox["r", "2"]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], 
      SuperscriptBox["r", "2"]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8391468988204937`*^9, 3.83914692009228*^9}, 
   3.8391475829346094`*^9, 3.8391483116153708`*^9, 3.839148519814375*^9, 
   3.839148892246171*^9, 3.8392046758299503`*^9, 3.8392052985292797`*^9, 
   3.8392054343824944`*^9, 3.839208247785019*^9, 3.839208677636902*^9, 
   3.8392088836659126`*^9, 3.839289181417235*^9, 3.839386412506962*^9, 
   3.839389078307519*^9, 3.839461226913941*^9, 3.839463976973132*^9, 
   3.839635457309841*^9, {3.839748518636113*^9, 3.839748533824877*^9}, 
   3.839905173230988*^9, 3.841643680259284*^9, 3.842252105007902*^9, 
   3.8422530842737083`*^9, 3.842253541520187*^9, 3.842569669242518*^9, 
   3.842569745547864*^9, 3.843808911380954*^9, 3.8443100457623167`*^9, 
   3.8450791118805113`*^9, 3.845079229684903*^9, 3.845079472622374*^9, 
   3.845088112891211*^9, 3.845269826946554*^9, 3.8452699745773*^9, 
   3.8455423693404922`*^9, 3.845858435972679*^9, 3.846289345172607*^9, 
   3.8463790501197977`*^9, 3.8469825382400618`*^9, 3.8469825914866953`*^9, 
   3.84719291025765*^9, 3.8478827596479473`*^9, 3.847883882319544*^9, 
   3.849587768055274*^9, 3.8497609499545145`*^9, 3.850445978967745*^9, 
   3.8506492053686104`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"cord", ":=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.839146937435046*^9, 3.839146937676148*^9}, {
  3.845087216553749*^9, 3.845087255824963*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"dim", "=", 
   RowBox[{
    RowBox[{"Dimensions", "[", "cord", "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{3.839386415339821*^9}],

Cell[BoxData["4"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQA+LMDf8qps9641h/sPwEiPbzOaQ6A0jzbJ5tC6IFjgjk
gegMsahLm4F00bnT/0B09wIHji1A+jnn1vStQDqB7fw8EL32hsp2EH3tKPOb
OyBzlYXSeGa/cTy3SnUzL5C2itjw1gBIm/7pdjUC0vce9jC0AWk7FkPzvUA6
x7d1M+ecN45VzjOnRM1/4zjF5/zK5gVvHO+qOKq0AOnOGslYEH1aV32n3MI3
jleeVBwC0c8OrbtUvRioXnLZ5oIlbxxn7KvgfLH0jeMjI0MJEP2mKckcRCcc
u5j3BkiXrgnQdF32xnFCsYM1iOaY4mBzCkgXWy2emLIcaN+Miz/MVrxx9Gf7
dzQJSDd9PVHYufKN44cV/hUgOmdrpvYHIO05x5fRcfUbx5WtX3tB9GPLie2N
6944HuFNF78GpLV7baaobHjjuE1L+3w7kAYA6A/G5A==
  "]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalGamma]", " ", "=", " ", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}], "*", 
          RowBox[{"invg", "[", 
           RowBox[{"[", 
            RowBox[{"a", ",", "b"}], "]"}], "]"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"g", "[", 
             RowBox[{"[", 
              RowBox[{"b", ",", "c"}], "]"}], "]"}], ",", " ", 
            RowBox[{"cord", "[", 
             RowBox[{"[", "d", "]"}], "]"}]}], "]"}], " ", "+", " ", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"g", "[", 
             RowBox[{"[", 
              RowBox[{"b", ",", "d"}], "]"}], "]"}], ",", " ", 
            RowBox[{"cord", "[", 
             RowBox[{"[", "c", "]"}], "]"}]}], "]"}], " ", "-", " ", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"g", "[", 
             RowBox[{"[", 
              RowBox[{"c", ",", "d"}], "]"}], "]"}], ",", " ", 
            RowBox[{"cord", "[", 
             RowBox[{"[", "b", "]"}], "]"}]}], "]"}]}], ")"}]}], ",", " ", 
       "\n", "    ", 
       RowBox[{"{", 
        RowBox[{"b", ",", " ", "1", ",", " ", "dim"}], "}"}]}], "]"}], ",", 
     " ", 
     RowBox[{"{", 
      RowBox[{"a", ",", " ", "1", ",", " ", "dim"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"c", ",", " ", "1", ",", " ", "dim"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"d", ",", " ", "1", ",", " ", "dim"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "r"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "r"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       FractionBox["1", "r"], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox["1", "r"], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       FractionBox["1", "r"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox["1", "r"], ",", 
       RowBox[{"Cot", "[", "\[Theta]", "]"}], ",", "0"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQA2IFPd+q6bPeOEauu3ICRPf2a6rNANI2Em9tQfQSwdg8
EP1i4tZLm4F00HERhi1AWnbSLA4QfTlZOGMrkM7yUpkPou9HF28H0RZz1d/c
AdLn2nTTeWa/cZzm47SZF0gzfLnz1gBIh0gdcDUC0jwRmxjagHRwRpP5XiA9
Y8/1zZxz3jha+e2fEjX/jWPsJclVzQveOL6qnq7SAqQvR3nHgujdl6J2yi18
48issuMQiHZM5rxcvfiN48KvglsKlrxxTDg9k/PF0jeOn4wSJUA0x8ROcxD9
aD5r/hsgvU/9mKbrsjeOk3c8sAbR91atsTkFpN0mn56YsvyN4+c0rZ9mK944
/rQLOZYEpCM8LIo6V75xbLhcUwGii1ac1f4ApGMTaxgdV79xvOZu1QeiE76+
aG9c98bR76CExDUgfd5j5RSVDW8cF+XVnW8H0gDnZcRz
  "]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Yr", ":=", 
  RowBox[{"{", 
   RowBox[{"0", ",", 
    RowBox[{"Y", "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], ",", "0", ",", "0"}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.8391469962609262`*^9, 3.8391469965730276`*^9}}],

Cell[BoxData[
 RowBox[{"Ye", ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["1", 
      RowBox[{"\[ScriptL]", 
       RowBox[{"(", 
        RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}]], ")"}], 
    FractionBox["1", "2"]], "r", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Y", "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], ",", "\[Theta]"}], "]"}], 
     ",", " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Y", "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], ",", "\[Phi]"}], "]"}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.8391470112641935`*^9, 3.839147011564831*^9}, {
   3.8503657982179585`*^9, 3.8503657982797985`*^9}, 3.8503660955749936`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Yemag", "=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptL]", ">", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"Y", "'"}], "[", "\[Theta]", "]"}], "\[Element]", "Reals"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"Y", "'"}], "[", "\[Theta]", "]"}], ">", "0"}]}], ",", 
    RowBox[{"FullSimplify", "[", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"invg", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], 
          RowBox[{"Ye", "[", 
           RowBox[{"[", "i", "]"}], "]"}], " ", 
          RowBox[{"Ye", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "dim"}], "}"}]}], "]"}], ")"}], 
      FractionBox["1", "2"]], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 SqrtBox[
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["Y", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], 
   RowBox[{"\[ScriptL]", "+", 
    SuperscriptBox["\[ScriptL]", "2"]}]]]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBeJD7R8bp8964+ji/vgkiM5QdFafAaT9rnywA9F/ysvy
QfT7vs7Lm4H0mhfrObcA6Q2zxDO3AulCa9kFIPrYmkU7QPS5XXve3AHS0xSe
pPPMfuPoYXloMy+QFmda/84ASBv0XXY3AtJ2Ol6MbUD6wzRzi71AWqH/1RbO
OW8c605ZTI2a/8axoX77quYFbxwlGZeotgDpg6tuxYLo4yWzdsstfOOYui3i
EoiW8ja7Ur34jaNS0eGjBUveOH7h3c77Yukbx3uLp0qC6D1y/BYg+mfZzvw3
QHrFlnAt12VvHC+E/LEB0VyfvGxPAWmxqoxJKcuB/lXV/GW24o0jR9PXE0lA
+rHki6LOlW8cd234WAmil3Dv0vkApJmUhZQdV79xdL1g2Q+i98ne7Ghc98Yx
T4VT+hqQTkr+OlVlwxvHhOwJF9qBNAAPxMNq
  "]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"econtra", "=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"\[ScriptL]", ">", "0"}], ",", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"invg", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], 
          FractionBox[
           RowBox[{"Ye", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "Yemag"]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "dim"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "dim"}], "}"}]}], "]"}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox["Y", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], 
    RowBox[{"r", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{
      SuperscriptBox["Y", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    RowBox[{"r", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}]]}], 
  "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQA+IT7HEt02e9cWy443kKRB87uEx9BpBecjbCHkTLnX6a
D6IXiQpc2QykUw7qcG0B0nqylZlbgTSHbucCEB1UILkTRKss+fXmDpBeJaie
wTP7jWNBHvMWXiCt2vrmnQGQ/im8wsMISDeEVzO2AWkl4y0We4F0XobbVs45
bxxXPO6dGjX/jaPp7/ermhe8cWQq/6vaAqQ14qTjQLRWwJPdcgvfONqfuHYA
RP/8fvwSiC65s+VK9eI3jlK3yo8XLHnj+OK1EN+LpW8cJyzeJwmiffeGWIDo
5FkzK98A6bxbU7Vcl71xlJaLtwXRHeWpdqeA9P2l8yelLH/juMdp3S+zFW8c
L/GknUwC0oc99hR3rnzj6F46twpEHzpbbfABSB9JslF2XP3GUe3a/34QLXvS
qbNxHdAfFeXS14C08oXwaSob3jhOKuC82A6kATEIxlc=
  "]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Ym", ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["1", 
      RowBox[{"\[ScriptL]", 
       RowBox[{"(", 
        RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}]], ")"}], 
    FractionBox["1", "2"]], 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "r"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"Y", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], ",", "\[Phi]"}], 
        "]"}]}], 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]], ",", 
     RowBox[{"r", " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Y", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], ",", "\[Theta]"}], 
       "]"}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.8391470616157255`*^9, 3.8391470619653935`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ymmag", "=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptL]", ">", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"Y", "'"}], "[", "\[Theta]", "]"}], "\[Element]", "Reals"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"Y", "'"}], "[", "\[Theta]", "]"}], ">", "0"}]}], ",", 
    RowBox[{"FullSimplify", "[", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"invg", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], 
          RowBox[{"Ym", "[", 
           RowBox[{"[", "i", "]"}], "]"}], " ", 
          RowBox[{"Ym", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "dim"}], "}"}]}], "]"}], ")"}], 
      FractionBox["1", "2"]], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 SqrtBox[
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["Y", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], 
   RowBox[{"\[ScriptL]", "+", 
    SuperscriptBox["\[ScriptL]", "2"]}]]]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBWKT8KqO6bPeOIowfjwFopm2zdOYAaSP9fyzB9GSkb0F
IPoIy+Erm4G0lbgC9xYg7bJLLWsrkNbq8V8IojmW79gJop++S317B0ifM5ua
wTP7jeP8b7FbeIF0SG7oewMgXbZytqcRkJ6S/ZqxDUhLpu622gukA8zltnHO
eeN4k+PJ1Kj5IPH41c0L3jgeeH5RrQVIH/NZHAeiVxtW7JFb+MZxWkbNZRC9
9X7R1erFbxybNIxOFCx54zhp61K+F0vfOEq82C8Fouc8PGIBoj9JJFe9AdLv
JF9puS574yhwlskORLf/umZ3CkhruPyblLL8jeOqpJrfZiveOFp4+p9KAtLb
dvmVdK4E+vPqsWoQHbZTw/ADkN753TbMcfUbxwS1uRNAtLpCVWfjujeOfGsU
Za4B6SUP86erbAD6v2HOxXYgDQBQ9cIZ
  "]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mcontra", "=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"\[ScriptL]", ">", "0"}], ",", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"invg", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], 
          FractionBox[
           RowBox[{"Ym", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "Ymmag"]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "dim"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "dim"}], "}"}]}], "]"}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], 
     RowBox[{"r", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
     RowBox[{
      SuperscriptBox["Y", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    RowBox[{"r", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}]]}], 
  "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBeJJ9sLzps9641h0x/c0iOao+aMxA0gf2BnnAKINVj4q
ANHLTitf3Qyk2YSXcW8B0hv9SrO2AulN3pcWgmi3leK7QHRS9JK3d4D0O86L
GTyz3ziGzV+whRdIP3V5+t4ASM/LfelpBKQ36ccztQHppZHy1nuBdHpD4zbO
OW8cb7lqTYua/8bxb/n21c0L3jiqrAhTbwHSK1X440G0iduFPXIL3ziKiLJc
AdFLlp+/Wr34jeOW5MknCpa8cfT3vsP3Yukbx5RdTNIgumnyFwsQ/SLwQdUb
IP08WEXbddkbx6yXuXYguvudpP0pIK211m5yyvI3jhlfP/42W/HGcWrj8VNJ
QPr08+6SzpVvHK9WetWAaK2yLsMPQFpi7qQwx9VvHC/Efp8AojfpLu1sXPfG
MU96lcw1IJ3w8PN0lQ1vHNuW8VxqB9IArJrEZg==
  "]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tol", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Y", "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], 
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"2", ",", "i"}], "]"}], 
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"2", ",", "j"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "dim"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8391472710404687`*^9, 3.8391472750160923`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"Y", "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], ",", "0", ",", "0"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.842253118531361*^9, 3.842253563721723*^9, 
  3.842569705249707*^9, 3.842569892152886*^9, 3.8438089458368473`*^9, 
  3.844310603159299*^9, 3.8450791618775682`*^9, 3.8450792582310057`*^9, 
  3.845079497145829*^9, 3.8450882236160603`*^9, 3.8452698512296124`*^9, 
  3.845270013070078*^9, 3.845542394749279*^9, 3.845858459889201*^9, 
  3.846289378891069*^9, 3.846379098975224*^9, 3.846982569256255*^9, 
  3.846982635062797*^9, 3.8471929766946507`*^9, 3.847883436550205*^9, 
  3.8478839143023925`*^9, 3.8495877906688*^9, 3.8497610022127533`*^9, 
  3.850446019021171*^9, 3.8506492349625015`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tol", "[", 
  RowBox[{"[", 
   RowBox[{"1", ",", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.839208800722968*^9, 3.839208805728871*^9}, {
  3.8392089193760777`*^9, 3.839208921843671*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8392088062358027`*^9, 3.83920892270922*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T1e", "=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["2", 
      RowBox[{"\[ScriptL]", 
       RowBox[{"(", 
        RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}]], ")"}], 
    FractionBox["1", "2"]], 
   FractionBox["r", "2"], 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"Y", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], ",", "\[Theta]"}], 
        "]"}], ",", " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"Y", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], ",", "\[Phi]"}], 
        "]"}]}], "}"}], ",", 
     RowBox[{"{", " ", 
      RowBox[{"0", ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"Y", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], ",", "\[Theta]"}], 
        "]"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", " ", 
      RowBox[{"0", ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"Y", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], ",", "\[Phi]"}], "]"}], 
       ",", "0", ",", "0"}], "}"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.839147367227997*^9, 3.8391473675796595`*^9}, {
  3.8391474037493844`*^9, 3.839147508123246*^9}, {3.8391476349502373`*^9, 
  3.8391476384988008`*^9}, {3.8392051016352797`*^9, 3.8392051191923265`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox[
      RowBox[{"r", " ", 
       SqrtBox[
        FractionBox["1", 
         RowBox[{"\[ScriptL]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]]], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      SqrtBox["2"]], ",", 
     FractionBox[
      RowBox[{"r", " ", 
       SqrtBox[
        FractionBox["1", 
         RowBox[{"\[ScriptL]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]]], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      SqrtBox["2"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{"r", " ", 
       SqrtBox[
        FractionBox["1", 
         RowBox[{"\[ScriptL]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]]], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      SqrtBox["2"]], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{"r", " ", 
       SqrtBox[
        FractionBox["1", 
         RowBox[{"\[ScriptL]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]]], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      SqrtBox["2"]], ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8392051064429817`*^9, 3.839205119999596*^9}, 
   3.8392054753107977`*^9, 3.839208732806905*^9, 3.839208925693704*^9, 
   3.839289201039433*^9, 3.839386442826442*^9, 3.8393890969310017`*^9, 
   3.839461251806644*^9, 3.839464021584538*^9, 3.839635480038363*^9, 
   3.839748574962261*^9, 3.839905210790453*^9, 3.8416437149464703`*^9, 
   3.842252137134458*^9, 3.842253127356802*^9, 3.842253566028379*^9, 
   3.842569909407836*^9, 3.843808949829023*^9, 3.84431061313241*^9, 
   3.8450791642348547`*^9, 3.845079262552005*^9, 3.845079548169981*^9, 
   3.845088234634984*^9, 3.845269854518108*^9, 3.8452700175770683`*^9, 
   3.845542397673565*^9, 3.845858462380637*^9, 3.845858505722519*^9, 
   3.846289384159933*^9, 3.846379103343421*^9, 3.8469826676169777`*^9, 
   3.847192979562187*^9, 3.8478834486156054`*^9, 3.847883917358229*^9, 
   3.8495877923692474`*^9, 3.8497610258685207`*^9, 3.8504460222854404`*^9, 
   3.8506492379395*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"divT1e", "[", "j_", "]"}], "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"invg", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "k"}], "]"}], "]"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"T1e", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
            RowBox[{"cord", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "-", 
          RowBox[{"(", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"[", 
                 RowBox[{"m", ",", "k", ",", "i"}], "]"}], "]"}], "*", 
               RowBox[{"T1e", "[", 
                RowBox[{"[", 
                 RowBox[{"m", ",", "j"}], "]"}], "]"}]}], " ", "+", " ", 
              RowBox[{
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"[", 
                 RowBox[{"m", ",", "k", ",", "j"}], "]"}], "]"}], "*", 
               RowBox[{"T1e", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "m"}], "]"}], "]"}]}]}], " ", ",", 
             RowBox[{"{", 
              RowBox[{"m", ",", "1", ",", "dim"}], "}"}]}], "]"}], ")"}]}], 
         ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "dim"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "dim"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   FractionBox[
    RowBox[{
     SqrtBox[
      FractionBox["1", 
       RowBox[{
        RowBox[{"2", " ", "\[ScriptL]"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ScriptL]", "2"]}]}]]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}], "r"], ",", 
   RowBox[{"3", " ", 
    SqrtBox[
     FractionBox["1", 
      RowBox[{
       RowBox[{"2", " ", "\[ScriptL]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptL]", "2"]}]}]]], " ", 
    RowBox[{
     SuperscriptBox["Y", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
   RowBox[{"3", " ", 
    SqrtBox[
     FractionBox["1", 
      RowBox[{
       RowBox[{"2", " ", "\[ScriptL]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptL]", "2"]}]}]]], " ", 
    RowBox[{
     SuperscriptBox["Y", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8392054798612604`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"T1m", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["2", 
       RowBox[{"\[ScriptL]", 
        RowBox[{"(", 
         RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}]], ")"}], 
     FractionBox["1", "2"]], 
    FractionBox["r", "2"], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        FractionBox[
         RowBox[{"-", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"Y", "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], ",", "\[Phi]"}], 
           "]"}]}], 
         RowBox[{" ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}]], ",", 
        RowBox[{
         RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"Y", "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], ",", "\[Theta]"}], 
          "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        FractionBox[
         RowBox[{"-", "  ", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"Y", "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], ",", "\[Phi]"}], 
           "]"}]}], 
         RowBox[{" ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}]], ",", "0", ",", "0"}], 
       "}"}], ",", 
      RowBox[{"{", "   ", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"Sin", "[", "\[Theta]", "]"}], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"Y", "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], ",", "\[Theta]"}], 
          "]"}]}], ",", "0", ",", "0"}], "}"}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.839147678720291*^9, 3.8391476939130106`*^9}, {
   3.839147732826793*^9, 3.83914780154405*^9}, 3.839148623036988*^9, 
   3.839205494705944*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"divT1m", "[", "j_", "]"}], "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"invg", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "k"}], "]"}], "]"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"T1m", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
            RowBox[{"cord", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "-", 
          RowBox[{"(", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"[", 
                 RowBox[{"m", ",", "k", ",", "i"}], "]"}], "]"}], "*", 
               RowBox[{"T1m", "[", 
                RowBox[{"[", 
                 RowBox[{"m", ",", "j"}], "]"}], "]"}]}], " ", "+", " ", 
              RowBox[{
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"[", 
                 RowBox[{"m", ",", "k", ",", "j"}], "]"}], "]"}], "*", 
               RowBox[{"T1e", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "m"}], "]"}], "]"}]}]}], " ", ",", 
             RowBox[{"{", 
              RowBox[{"m", ",", "1", ",", "dim"}], "}"}]}], "]"}], ")"}]}], 
         ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "dim"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "dim"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{
    RowBox[{"-", "3"}], " ", 
    SqrtBox[
     FractionBox["1", 
      RowBox[{
       RowBox[{"2", " ", "\[ScriptL]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptL]", "2"]}]}]]], " ", 
    RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
    RowBox[{
     SuperscriptBox["Y", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
   RowBox[{"3", " ", 
    SqrtBox[
     FractionBox["1", 
      RowBox[{
       RowBox[{"2", " ", "\[ScriptL]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptL]", "2"]}]}]]], " ", 
    RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
    RowBox[{
     SuperscriptBox["Y", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8392054982029734`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tot", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"\[Sqrt]", "2"}]], 
    SuperscriptBox["r", "2"], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"Y", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", 
        RowBox[{
         RowBox[{"Y", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}], ")"}], "2"]}]}], "}"}]}], 
     "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8391479185253887`*^9, 3.839147950004125*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"divTot", "[", "j_", "]"}], "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"invg", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "k"}], "]"}], "]"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"Tot", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
            RowBox[{"cord", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "-", 
          RowBox[{"(", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"[", 
                 RowBox[{"m", ",", "k", ",", "i"}], "]"}], "]"}], "*", 
               RowBox[{"Tot", "[", 
                RowBox[{"[", 
                 RowBox[{"m", ",", "j"}], "]"}], "]"}]}], " ", "+", " ", 
              RowBox[{
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"[", 
                 RowBox[{"m", ",", "k", ",", "j"}], "]"}], "]"}], "*", 
               RowBox[{"Tot", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "m"}], "]"}], "]"}]}]}], " ", ",", 
             RowBox[{"{", 
              RowBox[{"m", ",", "1", ",", "dim"}], "}"}]}], "]"}], ")"}]}], 
         ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "dim"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "dim"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SqrtBox["2"], " ", 
      RowBox[{"Y", "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "r"]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox["Y", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], 
    SqrtBox["2"]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox["Y", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], 
    SqrtBox["2"]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.839147961774952*^9, 3.839205504415377*^9, {3.83928920664923*^9, 
   3.839289210570174*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"RgradYe1", ":=", 
  RowBox[{
   RowBox[{"r", " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Ye", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"cord", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "-", 
        RowBox[{"(", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalGamma]", "[", 
             RowBox[{"[", 
              RowBox[{"k", ",", "j", ",", "i"}], "]"}], "]"}], 
            RowBox[{"Ye", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "dim"}], "}"}]}], "]"}], ")"}]}], 
       ")"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "dim"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{3.839148685701543*^9}],

Cell[BoxData[
 RowBox[{"RgradYe", ":=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"RgradYe1", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "+", 
        RowBox[{"RgradYe1", "[", 
         RowBox[{"[", 
          RowBox[{"j", ",", "i"}], "]"}], "]"}]}], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "dim"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{3.83914868892122*^9}],

Cell[BoxData[
 RowBox[{"T2e", ":=", 
  RowBox[{
   RowBox[{"RgradYe", "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"\[Sqrt]", "2"}]], "T1e"}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[ScriptL]", 
        FractionBox[
         RowBox[{"(", 
          RowBox[{"\[ScriptL]", "+", "1"}], ")"}], "2"]}], ")"}], 
      FractionBox["1", "2"]], "Tot"}]}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{3.839148693037261*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["h", "v"], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["h", "01"], "[", 
      RowBox[{"t", ",", "r"}], "]"}], "Yr"}], "+", 
    RowBox[{
     RowBox[{
      SubscriptBox["h", "02"], "[", 
      RowBox[{"t", ",", "r"}], "]"}], "Ym"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.8422521811409492`*^9, 3.8422522219060993`*^9}, {
  3.842252425560932*^9, 3.842252427320593*^9}, {3.842253150801182*^9, 
  3.842253152590172*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
    RowBox[{"Y", "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
    RowBox[{
     SubscriptBox["h", "1"], "[", 
     RowBox[{"t", ",", "r"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "r"}], " ", 
    SqrtBox[
     FractionBox["1", 
      RowBox[{"\[ScriptL]", "+", 
       SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
    RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
    RowBox[{
     SubscriptBox["h", "2"], "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["Y", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
   RowBox[{"r", " ", 
    SqrtBox[
     FractionBox["1", 
      RowBox[{"\[ScriptL]", "+", 
       SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
    RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
    RowBox[{
     SubscriptBox["h", "2"], "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["Y", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8422531532375727`*^9, 3.842253583054864*^9, 
  3.842569924970344*^9, 3.843808973707103*^9, 3.844310636387453*^9, 
  3.845079175975794*^9, 3.845079276757743*^9, 3.845079565294016*^9, 
  3.845088271182186*^9, 3.845269907984564*^9, 3.845542421140553*^9, 
  3.845858519418541*^9, 3.846289407279755*^9, 3.84637912766823*^9, 
  3.8469826880382137`*^9, 3.847192996606588*^9, 3.847883475841684*^9, 
  3.847883935593814*^9, 3.849587805689624*^9, 3.8497610494833665`*^9, 
  3.8504461923581343`*^9, 3.8506492564619637`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["h", "s"], "=", 
   RowBox[{
    RowBox[{
     SubscriptBox["h", "0"], "[", 
     RowBox[{"t", ",", "r"}], "]"}], 
    RowBox[{"Y", "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8423252898666763`*^9, 3.842325313942676*^9}, 
   3.845270079221958*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"P", "[", "X_", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"X", "[", 
             RowBox[{"[", 
              RowBox[{"c", ",", "d"}], "]"}], "]"}], ",", 
            RowBox[{"cord", "[", 
             RowBox[{"[", "b", "]"}], "]"}]}], "]"}], "-", 
          RowBox[{"(", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"\[CapitalGamma]", " ", "[", 
                RowBox[{"[", 
                 RowBox[{"f", ",", "b", ",", "c"}], "]"}], "]"}], 
               RowBox[{"X", "[", 
                RowBox[{"[", 
                 RowBox[{"f", ",", "d"}], "]"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"\[CapitalGamma]", " ", "[", 
                RowBox[{"[", 
                 RowBox[{"f", ",", "b", ",", "d"}], "]"}], "]"}], 
               RowBox[{"X", "[", 
                RowBox[{"[", 
                 RowBox[{"c", ",", "f"}], "]"}], "]"}]}]}], ",", 
             RowBox[{"{", 
              RowBox[{"f", ",", "1", ",", "dim"}], "}"}]}], "]"}], ")"}]}], 
         ")"}], ",", 
        RowBox[{"cord", "[", 
         RowBox[{"[", "a", "]"}], "]"}]}], "]"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalGamma]", " ", "[", 
          RowBox[{"[", 
           RowBox[{"e", ",", "a", ",", "b"}], "]"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"X", "[", 
              RowBox[{"[", 
               RowBox[{"c", ",", "d"}], "]"}], "]"}], ",", 
             RowBox[{"cord", "[", 
              RowBox[{"[", "e", "]"}], "]"}]}], "]"}], "-", 
           RowBox[{"(", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"\[CapitalGamma]", " ", "[", 
                 RowBox[{"[", 
                  RowBox[{"f", ",", "e", ",", "c"}], "]"}], "]"}], 
                RowBox[{"X", "[", 
                 RowBox[{"[", 
                  RowBox[{"f", ",", "d"}], "]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"\[CapitalGamma]", " ", "[", 
                 RowBox[{"[", 
                  RowBox[{"f", ",", "e", ",", "d"}], "]"}], "]"}], 
                RowBox[{"X", "[", 
                 RowBox[{"[", 
                  RowBox[{"c", ",", "f"}], "]"}], "]"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"f", ",", "1", ",", "dim"}], "}"}]}], "]"}], ")"}]}], 
          ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"e", ",", "1", ",", "dim"}], "}"}]}], "]"}], "-", 
      "\[IndentingNewLine]", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalGamma]", " ", "[", 
          RowBox[{"[", 
           RowBox[{"e", ",", "a", ",", "c"}], "]"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"X", "[", 
              RowBox[{"[", 
               RowBox[{"e", ",", "d"}], "]"}], "]"}], ",", 
             RowBox[{"cord", "[", 
              RowBox[{"[", "b", "]"}], "]"}]}], "]"}], "-", 
           RowBox[{"(", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"\[CapitalGamma]", " ", "[", 
                 RowBox[{"[", 
                  RowBox[{"f", ",", "b", ",", "e"}], "]"}], "]"}], 
                RowBox[{"X", "[", 
                 RowBox[{"[", 
                  RowBox[{"f", ",", "d"}], "]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"\[CapitalGamma]", " ", "[", 
                 RowBox[{"[", 
                  RowBox[{"f", ",", "b", ",", "d"}], "]"}], "]"}], 
                RowBox[{"X", "[", 
                 RowBox[{"[", 
                  RowBox[{"e", ",", "f"}], "]"}], "]"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"f", ",", "1", ",", "dim"}], "}"}]}], "]"}], ")"}]}], 
          ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"e", ",", "1", ",", "dim"}], "}"}]}], "]"}], "-", 
      "\[IndentingNewLine]", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalGamma]", " ", "[", 
          RowBox[{"[", 
           RowBox[{"e", ",", "a", ",", "d"}], "]"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"X", "[", 
              RowBox[{"[", 
               RowBox[{"c", ",", "e"}], "]"}], "]"}], ",", 
             RowBox[{"cord", "[", 
              RowBox[{"[", "b", "]"}], "]"}]}], "]"}], "-", 
           RowBox[{"(", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"\[CapitalGamma]", " ", "[", 
                 RowBox[{"[", 
                  RowBox[{"f", ",", "b", ",", "c"}], "]"}], "]"}], 
                RowBox[{"X", "[", 
                 RowBox[{"[", 
                  RowBox[{"f", ",", "e"}], "]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"\[CapitalGamma]", " ", "[", 
                 RowBox[{"[", 
                  RowBox[{"f", ",", "b", ",", "e"}], "]"}], "]"}], 
                RowBox[{"X", "[", 
                 RowBox[{"[", 
                  RowBox[{"c", ",", "f"}], "]"}], "]"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"f", ",", "1", ",", "dim"}], "}"}]}], "]"}], ")"}]}], 
          ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"e", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"P", "[", "Tol", "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.839208758588809*^9, 3.8392087732191877`*^9}, 
   3.839208839950759*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.839208773806118*^9, 3.839208840837915*^9, 
  3.839208945329962*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", "X_", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"P", "[", "X", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"b", ",", "c", ",", "a", ",", "d"}], "]"}], "]"}], "-", 
       RowBox[{
        RowBox[{"P", "[", "X", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"a", ",", "c", ",", "b", ",", "d"}], "]"}], "]"}], "+", 
       RowBox[{
        RowBox[{"P", "[", "X", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"a", ",", "d", ",", "b", ",", "c"}], "]"}], "]"}], "-", 
       RowBox[{
        RowBox[{"P", "[", "X", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"b", ",", "d", ",", "a", ",", "c"}], "]"}], "]"}]}], ")"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.847190919215992*^9, 3.8471909208834877`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"R", "[", 
   RowBox[{
    RowBox[{"hol", "[", 
     RowBox[{"t", ",", "r"}], "]"}], "Tol"}], "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.839208960877293*^9, 3.8392089637904167`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8392090152874823`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Rcontra", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8392055296246705`*^9, 3.8392055432027845`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tcontra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.839209029706608*^9, 3.839209037530963*^9}, 
   3.8392090729876223`*^9, 3.8450792006174707`*^9, {3.845079298105691*^9, 
   3.845079303502713*^9}}],

Cell[BoxData[
 RowBox[{"sp", ":=", 
  RowBox[{
   RowBox[{"TensorProduct", "[", 
    RowBox[{"Tcontra", ",", " ", 
     SubscriptBox["h", "v"]}], "]"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.84225319167321*^9, 3.842253208019224*^9}, {
  3.842253397434291*^9, 3.84225340370527*^9}, {3.84225344920359*^9, 
  3.84225345905798*^9}}],

Cell[BoxData[
 RowBox[{"ss", ":=", 
  RowBox[{
   RowBox[{"TensorProduct", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["h", "s"], "Tcontra"}], ",", "Tcontra"}], "]"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.842325420904744*^9, 3.8423254721738787`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ss", "=", 
  RowBox[{
   RowBox[{"TensorProduct", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["h", "s"], "Tcontra"}], ",", "Tcontra"}], "]"}], "//", 
   "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.842401118733715*^9, 3.842401128262735*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"Y", "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["h", "0"], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8424011288856697`*^9, 3.843808991531911*^9, 
  3.844310669632902*^9, 3.84507920688898*^9, 3.845079318495384*^9, 
  3.8450882917897863`*^9, 3.845269922814334*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["R_{0eme}", "Subchapter",
 CellChangeTimes->{{3.8417506470010242`*^9, 3.841750658914977*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "ss", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8423254844880257`*^9, 3.842325495198791*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8452846032419024`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "sp", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8422535148915777`*^9, 3.842253522318925*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}]], 
   RowBox[{
    SqrtBox[
     FractionBox["1", 
      RowBox[{"\[ScriptL]", "+", 
       SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"r", " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["h", "2"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["h", "2"], "[", 
        RowBox[{"t", ",", "r"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["Y", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "3"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["Y", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["Y", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"2", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["Y", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["Y", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "2"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
               RowBox[{
                SuperscriptBox["Y", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
               RowBox[{
                SuperscriptBox["Y", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["Y", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["Y", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"3", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.842272745044756*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hol", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tol"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8417506705682364`*^9, 3.84175068535878*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.841765178216058*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hot", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tot"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.841750695875765*^9, 3.841750700645981*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.841785107087076*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1m", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1m"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.841750711085517*^9, 3.841750716880548*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox[
    FractionBox["1", 
     RowBox[{
      RowBox[{"2", " ", "\[ScriptL]"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ScriptL]", "2"]}]}]]], " ", 
   RowBox[{
    SuperscriptBox["h1m", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}], "r"]], "Output",
 CellChangeTimes->{3.8418201197052097`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1e", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8417507478844748`*^9, 3.84175076470428*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.841851028944297*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hte", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T2e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.841750781443575*^9, 3.841750786303792*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.841874505474519*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["R_{erem}", "Subchapter",
 CellChangeTimes->{{3.841643748372444*^9, 3.841643753950652*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"econtra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "ss", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.84234422848244*^9, 3.8423442287472363`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.842369011599468*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"econtra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "sp", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8422692754987593`*^9, 3.842269275858873*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.842292122204567*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"econtra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hol", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tol"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"econtra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hol", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tol"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.841643768314308*^9, 3.84164376873455*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.841658312617496*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"econtra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hot", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tot"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.841643796951123*^9, 3.8416438004114437`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.841678126101664*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"econtra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1m", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1m"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.841643819670882*^9, 3.841643826770364*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}]], 
   RowBox[{
    SqrtBox[
     FractionBox["1", 
      RowBox[{
       RowBox[{"2", " ", "\[ScriptL]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptL]", "2"]}]}]]], " ", 
    RowBox[{"h1m", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "3"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["Y", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["Y", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["Y", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"3", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.841713002847073*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"econtra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1e", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8419649534067907`*^9, 3.841964957368236*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.841996293263488*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"econtra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hte", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T2e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.841964972844297*^9, 3.841964977404088*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.842019761415037*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["R_{0rem }", "Subchapter",
 CellChangeTimes->{{3.845079389727392*^9, 3.845079395579158*^9}, 
   3.850912359458898*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "ss", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.845269796869389*^9, 3.845269808394477*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8452990576882772`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "sp", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox[
    FractionBox["1", 
     RowBox[{"\[ScriptL]", "+", 
      SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SubscriptBox["h", "2"], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}], "+", 
     RowBox[{"r", " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["h", "2"], 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["Y", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}], 
  SuperscriptBox["r", "2"]]], "Output",
 CellChangeTimes->{3.845832533730713*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hol", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tol"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.845122260761774*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hot", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tot"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8451420591061897`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1m", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1m"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox[
    FractionBox["1", 
     RowBox[{
      RowBox[{"2", " ", "\[ScriptL]"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ScriptL]", "2"]}]}]]], " ", 
   RowBox[{
    SuperscriptBox["h1m", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["Y", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}], "r"]], "Output",
 CellChangeTimes->{3.84517682253564*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1e", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8452077481198473`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Tcontra", "[", 
       RowBox[{"[", "a", "]"}], "]"}], 
      RowBox[{"Rcontra", "[", 
       RowBox[{"[", "b", "]"}], "]"}], 
      RowBox[{"econtra", "[", 
       RowBox[{"[", "c", "]"}], "]"}], " ", 
      RowBox[{"mcontra", "[", 
       RowBox[{"[", "d", "]"}], "]"}], 
      RowBox[{
       RowBox[{"R", "[", 
        RowBox[{
         RowBox[{"hte", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "T2e"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{3.845079450123516*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.845231132022356*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SqrtBox[
       FractionBox["1", 
        RowBox[{"\[ScriptL]", "+", 
         SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          SubscriptBox["h", "2"], "[", 
          RowBox[{"t", ",", "r"}], "]"}]}], "+", 
        RowBox[{"r", " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["h", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["1", 
         RowBox[{"\[ScriptL]", "+", 
          SuperscriptBox["\[ScriptL]", "2"]}]], ")"}], 
       RowBox[{"-", "1"}]]}], 
     SuperscriptBox["r", "2"]]}], "+", 
   FractionBox[
    RowBox[{
     SqrtBox[
      FractionBox["1", 
       RowBox[{
        RowBox[{"2", " ", "\[ScriptL]"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ScriptL]", "2"]}]}]]], " ", 
     RowBox[{
      SuperscriptBox["h1m", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", 
        RowBox[{"\[ScriptL]", "+", 
         SuperscriptBox["\[ScriptL]", "2"]}]], ")"}], 
      RowBox[{"-", "1"}]]}], "r"]}], "//", "FullSimplify"}]], "Input"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"2", " ", 
    RowBox[{
     SubscriptBox["h", "2"], "[", 
     RowBox[{"t", ",", "r"}], "]"}]}], "-", 
   RowBox[{"2", " ", "r", " ", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["h", "2"], 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}]}], "+", 
   RowBox[{
    SqrtBox["2"], " ", "r", " ", 
    RowBox[{
     SuperscriptBox["h1m", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}]}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["r", "2"], " ", 
   SqrtBox[
    FractionBox["1", 
     RowBox[{"\[ScriptL]", "+", 
      SuperscriptBox["\[ScriptL]", "2"]}]]]}]]], "Output",
 CellChangeTimes->{3.850912351186741*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["R_{0erm}", "Subchapter",
 CellChangeTimes->{{3.839386503602221*^9, 3.83938651749857*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hol", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tol"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.839386534315257*^9, 3.839386538858799*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8394786110945997`*^9}]
}, Open  ]],

Cell[BoxData["."], "Input",
 CellChangeTimes->{3.839466706193781*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hot", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tot"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.839386642160413*^9, 3.839386647000375*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8394983635424137`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1m", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1m"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8393865610250597`*^9, 3.839386567128962*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"r", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}]], 
   RowBox[{
    SqrtBox[
     FractionBox["1", 
      RowBox[{
       RowBox[{"2", " ", "\[ScriptL]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptL]", "2"]}]}]]], " ", 
    RowBox[{
     SuperscriptBox["h1m", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.839533078530468*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1e", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.839386580209024*^9, 3.839386586096583*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"r", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}]], 
  RowBox[{
   SqrtBox[
    FractionBox["1", 
     RowBox[{
      RowBox[{"2", " ", "\[ScriptL]"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ScriptL]", "2"]}]}]]], " ", 
   RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
   RowBox[{
    SuperscriptBox["h1e", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "3"]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.8395638578784533`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hte", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T2e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8393866013446627`*^9, 3.8393866078407297`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"r", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}]], 
   RowBox[{
    SqrtBox[
     FractionBox["1", 
      RowBox[{"\[ScriptL]", "+", 
       SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
    SuperscriptBox[
     RowBox[{"Csc", "[", "\[Theta]", "]"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["hte", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], "+", 
      RowBox[{"r", " ", 
       RowBox[{
        SuperscriptBox["hte", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "3"]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.839587267059081*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8396355203940163`*^9, 3.839635525968404*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["R_{0mre}", "Subchapter",
 CellChangeTimes->{{3.8396355396712017`*^9, 3.839635563426075*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "sp", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8396355672341967`*^9, 3.83963557352247*^9}, {
  3.842615750846657*^9, 3.842615753831992*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.839649992654673*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hot", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tot"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.839650053060659*^9, 3.839650062548831*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.839669974980435*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1m", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1m"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8396762366328163`*^9, 3.839676243805538*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox[
    FractionBox["1", 
     RowBox[{
      RowBox[{"2", " ", "\[ScriptL]"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ScriptL]", "2"]}]}]]], " ", 
   RowBox[{
    SuperscriptBox["h1m", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["Y", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
            RowBox[{
             SuperscriptBox["Y", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], 
  RowBox[{"r", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.8397110422381144`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}]], 
     SqrtBox[
      FractionBox["1", 
       RowBox[{
        RowBox[{"2", " ", "\[ScriptL]"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ScriptL]", "2"]}]}]]], " ", 
     RowBox[{
      SuperscriptBox["h1m", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], ")"}]}]}],
    "-", 
   FractionBox[
    RowBox[{
     SqrtBox[
      FractionBox["1", 
       RowBox[{
        RowBox[{"2", " ", "\[ScriptL]"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ScriptL]", "2"]}]}]]], " ", 
     RowBox[{
      SuperscriptBox["h1m", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["Y", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "2"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
              RowBox[{
               SuperscriptBox["Y", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], 
    RowBox[{"r", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}]]}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.839727762897002*^9, 3.839727772276232*^9}, {
  3.83972787890034*^9, 3.8397278791059647`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SqrtBox[
     FractionBox["1", 
      RowBox[{
       RowBox[{"2", " ", "\[ScriptL]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptL]", "2"]}]}]]], " ", 
    RowBox[{
     SuperscriptBox["h1m", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}], 
   "r"]}]], "Output",
 CellChangeTimes->{3.8397277746993647`*^9, 3.839727880126265*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}]
}, Open  ]],

Cell[CellGroupData[{

Cell["R_{0r0e}", "Subchapter",
 CellChangeTimes->{{3.839748631421772*^9, 3.839748640444796*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "ss", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.845346077651066*^9, 3.845346077890737*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["h", "0"], "[", 
      RowBox[{"t", ",", "r"}], "]"}], "-", 
     RowBox[{"r", " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["h", "0"], 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}], 
  SuperscriptBox["r", "2"]]], "Output",
 CellChangeTimes->{3.845360356499926*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.84715474769305*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "sp", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8426159201564827`*^9, 3.84261592094134*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.842635105218336*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hol", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tol"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.839763325157003*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hot", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tot"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.83974869884593*^9, 3.839748703028089*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.839783250195428*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1m", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1m"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8397649394723063`*^9, 3.8397649449686003`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.83981826728824*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1e", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.839835399864801*^9, 3.8398354046616077`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SqrtBox[
    FractionBox["1", 
     RowBox[{
      RowBox[{"2", " ", "\[ScriptL]"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ScriptL]", "2"]}]}]]]}], " ", 
  SqrtBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["Y", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]], " ", 
  RowBox[{
   SuperscriptBox["h1e", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"2", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"t", ",", "r"}], "]"}]}]], "Output",
 CellChangeTimes->{3.8398663208804502`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hte", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T2e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.839858228435074*^9, 3.8398582346600733`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.839889641851959*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}]
}, Open  ]],

Cell[CellGroupData[{

Cell["R_{0r0m}", "Subchapter",
 CellChangeTimes->{{3.839905316436499*^9, 3.839905319455698*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "ss", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.845346104704795*^9, 3.845346104952735*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.845374585237815*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "sp", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8426159333988037`*^9, 3.842615934018693*^9}}],

Cell[BoxData[
 RowBox[{
  SqrtBox[
   FractionBox["1", 
    RowBox[{"\[ScriptL]", "+", 
     SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
  SqrtBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["Y", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]], " ", 
  RowBox[{
   SuperscriptBox[
    SubscriptBox["h", "2"], 
    TagBox[
     RowBox[{"(", 
      RowBox[{"1", ",", "1"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"t", ",", "r"}], "]"}]}]], "Output",
 CellChangeTimes->{3.8426541808022137`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hol", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tol"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.839905395135293*^9, 3.83990539544103*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8399200981143503`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hot", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tot"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.839905406554681*^9, 3.8399054068785543`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.839939923109571*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1m", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1m"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.842009637404468*^9, 3.842009645304797*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SqrtBox[
    FractionBox["1", 
     RowBox[{
      RowBox[{"2", " ", "\[ScriptL]"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ScriptL]", "2"]}]}]]]}], " ", 
  SqrtBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["Y", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]], " ", 
  RowBox[{
   SuperscriptBox["h1m", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"2", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"t", ",", "r"}], "]"}]}]], "Output",
 CellChangeTimes->{3.8420546265723057`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1e", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8420551361454353`*^9, 3.8420551397049847`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8420860793598423`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hte", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T2e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8421735049785957`*^9, 3.842173509193239*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.842197053291029*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}]
}, Open  ]],

Cell[CellGroupData[{

Cell["R_{0r0r}", "Subchapter",
 CellChangeTimes->{{3.842401920294128*^9, 3.8424019244856577`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "ss", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8453462102242527`*^9, 3.8453462104319143`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"Y", "[", 
    RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], " ", 
  RowBox[{
   SuperscriptBox[
    SubscriptBox["h", "0"], 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "2"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"t", ",", "r"}], "]"}]}]], "Output",
 CellChangeTimes->{3.845388832712482*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "sp", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.842413031962626*^9, 3.84241303218254*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Y", "[", 
   RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
  RowBox[{
   SuperscriptBox[
    SubscriptBox["h", "1"], 
    TagBox[
     RowBox[{"(", 
      RowBox[{"1", ",", "1"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"t", ",", "r"}], "]"}]}]], "Output",
 CellChangeTimes->{3.8426122456886673`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hol", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tol"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.842401958078475*^9, 3.842401958514598*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"Y", "[", 
    RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], " ", 
  RowBox[{
   SuperscriptBox["hol", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"2", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"t", ",", "r"}], "]"}]}]], "Output",
 CellChangeTimes->{3.8424250004645567`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hot", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tot"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.842410458253827*^9, 3.84241046525322*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.842444748202981*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1m", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1m"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.842410480712955*^9, 3.8424104862735577`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.84247971756501*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1e", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.842410500292829*^9, 3.842410506093082*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.842510600413336*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hte", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T2e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.84241052403398*^9, 3.842410527851853*^9}, {
  3.842519917773582*^9, 3.842519918238337*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.842557481503776*^9, 3.8425932028814507`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "One can remove ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["h", "0"], " ", "using", " ", "equation", " ", "of", " ", 
     RowBox[{"motion", " ", ".", " ", "We"}], " ", "will", " ", "evaluate", 
     " ", "R_", 
     RowBox[{"{", 
      RowBox[{"0", "r0r"}], "}"}], " ", "again", " ", "using", " ", 
     "equation", " ", "of", " ", "motion", " ", "R_", 
     RowBox[{"{", "rr", "}"}]}], "=", "0."}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subchapter",
 CellChangeTimes->{{3.8509127669448366`*^9, 3.8509128446724296`*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}]
}, Open  ]],

Cell[CellGroupData[{

Cell["R_{0rer}", "Subchapter",
 CellChangeTimes->{{3.842615975381548*^9, 3.842615979392061*^9}, {
  3.850912783475814*^9, 3.8509127850209846`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "ss", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8453462424719152`*^9, 3.845346242695839*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.845403056149618*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "sp", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.842615996547278*^9, 3.84261599685806*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SubscriptBox["h", "1"], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}], "+", 
     RowBox[{"r", " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["h", "1"], 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}], 
  SuperscriptBox["r", "2"]]], "Output",
 CellChangeTimes->{3.842673512943986*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hol", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tol"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{3.842616027066277*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["hol", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}], 
   "r"]}]], "Output",
 CellChangeTimes->{3.842687909300201*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hot", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tot"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8426160391356153`*^9, 3.842616044485908*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.842707663306016*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1m", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1m"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.842616058365143*^9, 3.8426160638254843`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.842742358229889*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1e", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.842616077614843*^9, 3.842616083594445*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox[
    FractionBox["1", 
     RowBox[{
      RowBox[{"2", " ", "\[ScriptL]"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ScriptL]", "2"]}]}]]], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["h1e", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}], "+", 
     RowBox[{"r", " ", 
      RowBox[{
       SuperscriptBox["h1e", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "r"]], "Output",
 CellChangeTimes->{3.8427731662009974`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.847154739513118*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hte", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T2e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.842616094744154*^9, 3.84261609983426*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.842796457742888*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}]
}, Open  ]],

Cell[CellGroupData[{

Cell["R_{0rmr}", "Subchapter",
 CellChangeTimes->{{3.842844826789899*^9, 3.8428448340820427`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "ss", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.845346340583633*^9, 3.845346340871114*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8454172903494577`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "sp", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.842844862116763*^9, 3.842844862406659*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox[
    FractionBox["1", 
     RowBox[{"\[ScriptL]", "+", 
      SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["h", "2"], "[", 
      RowBox[{"t", ",", "r"}], "]"}], "-", 
     RowBox[{"r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          SubscriptBox["h", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], "+", 
        RowBox[{"r", " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["h", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}], 
  SuperscriptBox["r", "2"]]], "Output",
 CellChangeTimes->{3.842864008714731*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hol", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tol"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8428448471023808`*^9, 3.842844847258533*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.842878467449725*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hot", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tot"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.842844875206571*^9, 3.842844875546234*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.842898180355627*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1m", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1m"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.842915683104928*^9, 3.842915691265324*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox[
    FractionBox["1", 
     RowBox[{
      RowBox[{"2", " ", "\[ScriptL]"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ScriptL]", "2"]}]}]]], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["h1m", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}], "+", 
     RowBox[{"r", " ", 
      RowBox[{
       SuperscriptBox["h1m", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "r"]], "Output",
 CellChangeTimes->{3.842950582901416*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptL]", "\[Element]", "Integers"}], "&&", 
    RowBox[{"\[ScriptL]", ">", "0"}]}], ",", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SqrtBox[
        FractionBox["1", 
         RowBox[{
          RowBox[{"2", " ", "\[ScriptL]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptL]", "2"]}]}]]]}], 
      FractionBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{
           SuperscriptBox["h1m", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], "+", 
         RowBox[{"r", " ", 
          RowBox[{
           SuperscriptBox["h1m", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], "r"]}], "-", 
     RowBox[{
      SqrtBox[
       FractionBox["1", 
        RowBox[{"\[ScriptL]", "+", 
         SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["h", "2"], "[", 
          RowBox[{"t", ",", "r"}], "]"}], "-", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              SubscriptBox["h", "2"], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "r"}], "]"}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["h", "2"], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}], 
       SuperscriptBox["r", "2"]]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.847786843510423*^9, 3.8477869115581703`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{
      SubscriptBox["h", "2"], "[", 
      RowBox[{"t", ",", "r"}], "]"}]}], "+", 
    RowBox[{"r", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["h", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "-", 
       RowBox[{"2", " ", "r", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["h", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{
        SqrtBox["2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox["h1m", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], "+", 
          RowBox[{"r", " ", 
           RowBox[{
            SuperscriptBox["h1m", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "2"], " ", 
    SqrtBox[
     RowBox[{"\[ScriptL]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]]}]]}]], "Output",
 CellChangeTimes->{3.847786913548199*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8477870234816017`*^9, 3.8477870463734627`*^9}, {
  3.847787097363737*^9, 3.847787132090727*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1e", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.842915707322199*^9, 3.84291571357277*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.842981381460475*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hte", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T2e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8429157327822247`*^9, 3.842915739681608*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8430046722104473`*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}]
}, Open  ]],

Cell[CellGroupData[{

Cell["R_{0e0e}", "Subchapter",
 CellChangeTimes->{{3.843005480923491*^9, 3.843005484426518*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "ss", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.845346541765716*^9, 3.8453465446140633`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"r", " ", 
      RowBox[{"Y", "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["h", "0"], 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["h", "0"], "[", 
       RowBox[{"t", ",", "r"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SuperscriptBox["Y", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
               RowBox[{
                SuperscriptBox["Y", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
               RowBox[{
                SuperscriptBox["Y", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox["Y", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["Y", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.845431545811626*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "sp", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.843005493260969*^9, 3.843005500760674*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"r", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Y", "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["h", "1"], 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}]}], "-", 
    RowBox[{
     SqrtBox[
      FractionBox["1", 
       RowBox[{"\[ScriptL]", "+", 
        SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
     RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["h", "2"], 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "3"]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], ")"}]}]}],
    ")"}]}]], "Output",
 CellChangeTimes->{3.843024736416596*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hol", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tol"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.843005513998671*^9, 3.843005521663142*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.843039289242177*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hot", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tot"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.843005533242751*^9, 3.8430055414219112`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"Y", "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["hot", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"2", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}]}], 
   SqrtBox["2"]]}]], "Output",
 CellChangeTimes->{3.843059037277719*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1m", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1m"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.843173528272584*^9, 3.843173536492222*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8432092521730757`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1e", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.843173549639491*^9, 3.843173554159881*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.843240668382971*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hte", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T2e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8431735647792788`*^9, 3.84317357036936*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}]], 
   RowBox[{
    RowBox[{
     SuperscriptBox["hte", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"2", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SqrtBox[
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], " ", 
       RowBox[{"Y", "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SqrtBox[
        FractionBox["1", 
         RowBox[{"\[ScriptL]", "+", 
          SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              SuperscriptBox["Y", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox["Y", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "2"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
               RowBox[{
                RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["Y", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["Y", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["Y", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.843264388730948*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}]
}, Open  ]],

Cell[CellGroupData[{

Cell["R_{0e0m}", "Subchapter",
 CellChangeTimes->{{3.8432606066477203`*^9, 3.843260612227722*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "ss", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.845346567613799*^9, 3.845346567901594*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}]], 
   RowBox[{
    RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
    RowBox[{
     SubscriptBox["h", "0"], "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "3"]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.8454458047200737`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "sp", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.843260721069787*^9, 3.8432607214198513`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox[
    FractionBox["1", 
     RowBox[{"\[ScriptL]", "+", 
      SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
   RowBox[{
    SuperscriptBox[
     SubscriptBox["h", "2"], 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["Y", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
            RowBox[{
             SuperscriptBox["Y", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], 
  RowBox[{"r", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.843283880153757*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hol", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tol"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.843260755528781*^9, 3.8432607558788958`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.843298554437077*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hot", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tot"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.843260816677224*^9, 3.8432608169969187`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8433186557681293`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1m", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1m"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.843694376182417*^9, 3.843694384278002*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.843729822674163*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1e", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.843694398426536*^9, 3.8436944055465527`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.843760891513257*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hte", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T2e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.843694412657555*^9, 3.8436944187071533`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]], 
   RowBox[{
    SqrtBox[
     FractionBox["1", 
      RowBox[{"\[ScriptL]", "+", 
       SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
    SuperscriptBox[
     RowBox[{"Csc", "[", "\[Theta]", "]"}], "3"], " ", 
    RowBox[{
     SuperscriptBox["hte", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"2", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "3"]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.8437844244633923`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["R_{0eem}", "Subchapter",
 CellChangeTimes->{{3.8438072835450974`*^9, 3.843807288913909*^9}, {
  3.8438073256522408`*^9, 3.843807326017877*^9}, {3.843807629383811*^9, 
  3.84380763101853*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "ss", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8454221465024137`*^9, 3.845422146750472*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.845460076024909*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "sp", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.843807643934334*^9, 3.843807644331242*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["r", "2"], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}]], 
  RowBox[{
   SqrtBox[
    FractionBox["1", 
     RowBox[{"\[ScriptL]", "+", 
      SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"r", " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["h", "2"], 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["h", "2"], "[", 
       RowBox[{"t", ",", "r"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["Y", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "3"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
            RowBox[{
             SuperscriptBox["Y", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
               RowBox[{
                SuperscriptBox["Y", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
              RowBox[{
               SuperscriptBox["Y", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
              RowBox[{
               SuperscriptBox["Y", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "2"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
            RowBox[{
             SuperscriptBox["Y", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"3", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.84382842509938*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hol", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tol"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8438076571447763`*^9, 3.843807670944334*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8438430523717012`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hot", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tot"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8438076903774157`*^9, 3.84380769084372*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.843863082847056*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1m", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1m"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.843807713843152*^9, 3.843807714284144*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SqrtBox[
     FractionBox["1", 
      RowBox[{
       RowBox[{"2", " ", "\[ScriptL]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptL]", "2"]}]}]]], " ", 
    RowBox[{
     SuperscriptBox["h1m", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}], 
   "r"]}]], "Output",
 CellChangeTimes->{3.844346092311212*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1e", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8438077337824078`*^9, 3.8438077342147627`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.84437703704395*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hte", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T2e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.843807917065248*^9, 3.84380792067986*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.844400590682213*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["R_{0eer}", "Subchapter",
 CellChangeTimes->{{3.844393371803163*^9, 3.844393375372691*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "ss", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.845422206470025*^9, 3.845422206701765*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8454744154545116`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "sp", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.84439338958368*^9, 3.8443933905780287`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"r", " ", 
     SqrtBox[
      FractionBox["1", 
       RowBox[{"\[ScriptL]", "+", 
        SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
     RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "3"], " ", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["h", "2"], 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["h", "1"], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{"r", " ", 
        SqrtBox[
         FractionBox["1", 
          RowBox[{"\[ScriptL]", "+", 
           SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["h", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
     RowBox[{
      SuperscriptBox["Y", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["Y", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
        RowBox[{
         SubscriptBox["h", "1"], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
       RowBox[{"r", " ", 
        SqrtBox[
         FractionBox["1", 
          RowBox[{"\[ScriptL]", "+", 
           SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["h", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"r", " ", 
        SqrtBox[
         FractionBox["1", 
          RowBox[{"\[ScriptL]", "+", 
           SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
        RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["h", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         SubscriptBox["h", "1"], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     SqrtBox[
      FractionBox["1", 
       RowBox[{"\[ScriptL]", "+", 
        SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "3"], " ", 
     RowBox[{
      SubscriptBox["h", "2"], "[", 
      RowBox[{"t", ",", "r"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "3"]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}]}], 
      ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.844420202993313*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hol", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tol"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.844393404512739*^9, 3.844393406929987*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"Y", "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["hol", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}]}], "r"]}]], "Output",
 CellChangeTimes->{3.844435241266876*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hot", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tot"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.844393496831895*^9, 3.844393497667238*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"Y", "[", 
    RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["hot", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}], "+", 
     RowBox[{"r", " ", 
      RowBox[{
       SuperscriptBox["hot", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], 
  RowBox[{
   SqrtBox["2"], " ", "r"}]]], "Output",
 CellChangeTimes->{3.8444552891071444`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1e", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8443935256548862`*^9, 3.844393526565654*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SqrtBox[
     FractionBox["1", 
      RowBox[{
       RowBox[{"2", " ", "\[ScriptL]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptL]", "2"]}]}]]], " ", 
    RowBox[{
     SuperscriptBox["h1e", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["Y", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["Y", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], 
   RowBox[{"r", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], 
     ")"}]}]]}]], "Output",
 CellChangeTimes->{3.844486936209309*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hte", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T2e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.844393549507949*^9, 3.8443935503479023`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", "r", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}]], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["hte", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}], "+", 
     RowBox[{"r", " ", 
      RowBox[{
       SuperscriptBox["hte", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SqrtBox[
       RowBox[{"\[ScriptL]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], " ", 
      RowBox[{"Y", "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SqrtBox[
       FractionBox["1", 
        RowBox[{"\[ScriptL]", "+", 
         SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SuperscriptBox["Y", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
               RowBox[{
                SuperscriptBox["Y", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
               RowBox[{
                SuperscriptBox["Y", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox["Y", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["Y", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.844510968222093*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["R_{0mer}", "Subchapter",
 CellChangeTimes->{{3.844472769576829*^9, 3.8444727764487886`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "ss", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.845422311037406*^9, 3.845422311293017*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.845488649179654*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "sp", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8444728370401497`*^9, 3.844472837384788*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
     RowBox[{
      SubscriptBox["h", "1"], "[", 
      RowBox[{"t", ",", "r"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "3"]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SqrtBox[
      FractionBox["1", 
       RowBox[{"\[ScriptL]", "+", 
        SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          SubscriptBox["h", "2"], "[", 
          RowBox[{"t", ",", "r"}], "]"}]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SuperscriptBox["Y", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["Y", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "2"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
                RowBox[{
                 RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["Y", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"2", " ", 
              RowBox[{
               SuperscriptBox["Y", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["Y", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["Y", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"r", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["h", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["Y", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["Y", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "2"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
              RowBox[{
               SuperscriptBox["Y", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["Y", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
              RowBox[{
               SuperscriptBox["Y", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["Y", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.844530771709103*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hol", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tol"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{3.844472862282889*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8445453603432493`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hot", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tot"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.84456063504453*^9, 3.844560639064842*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.844580732558902*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1m", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1m"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.844560651411007*^9, 3.8445606569946632`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SqrtBox[
     FractionBox["1", 
      RowBox[{
       RowBox[{"2", " ", "\[ScriptL]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptL]", "2"]}]}]]], " ", 
    RowBox[{
     SuperscriptBox["h1m", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["Y", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["Y", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], 
   RowBox[{"r", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], 
     ")"}]}]]}]], "Output",
 CellChangeTimes->{3.844616022250575*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1e", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.844560667534734*^9, 3.8445606726519938`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"r", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}]], 
   RowBox[{
    SqrtBox[
     FractionBox["1", 
      RowBox[{
       RowBox[{"2", " ", "\[ScriptL]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptL]", "2"]}]}]]], " ", 
    RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
    RowBox[{
     SuperscriptBox["h1e", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "3"]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.844647737828103*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hte", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T2e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.844588227958035*^9, 3.844588231552388*^9}, {
  3.844731580020604*^9, 3.844731580778171*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"r", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}]], 
  RowBox[{
   SqrtBox[
    FractionBox["1", 
     RowBox[{"\[ScriptL]", "+", 
      SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
   SuperscriptBox[
    RowBox[{"Csc", "[", "\[Theta]", "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["hte", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}], "+", 
     RowBox[{"r", " ", 
      RowBox[{
       SuperscriptBox["hte", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "3"]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.844756115296156*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["R_{0mmr}", "Subchapter",
 CellChangeTimes->{{3.8449049304045477`*^9, 3.844904934238203*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "ss", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8454226986585827`*^9, 3.845422698954503*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.845502900037978*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "sp", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.84490494716531*^9, 3.844904947518948*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "r"}], " ", 
     SqrtBox[
      FractionBox["1", 
       RowBox[{"\[ScriptL]", "+", 
        SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
     RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "3"], " ", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["h", "2"], 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["h", "1"], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{"r", " ", 
        SqrtBox[
         FractionBox["1", 
          RowBox[{"\[ScriptL]", "+", 
           SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
        RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["h", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     SqrtBox[
      FractionBox["1", 
       RowBox[{"\[ScriptL]", "+", 
        SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
     RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
     RowBox[{
      SubscriptBox["h", "2"], "[", 
      RowBox[{"t", ",", "r"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "3"]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
     RowBox[{
      SuperscriptBox["Y", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["Y", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
        RowBox[{
         SubscriptBox["h", "1"], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
       RowBox[{"r", " ", 
        SqrtBox[
         FractionBox["1", 
          RowBox[{"\[ScriptL]", "+", 
           SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["h", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], " ", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"r", " ", 
        SqrtBox[
         FractionBox["1", 
          RowBox[{"\[ScriptL]", "+", 
           SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
        RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["h", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         SubscriptBox["h", "1"], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], ")"}]}]}],
    ")"}]}]], "Output",
 CellChangeTimes->{3.844924661761675*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hol", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tol"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.844904962706252*^9, 3.8449049630617323`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"Y", "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["hol", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}]}], "r"]}]], "Output",
 CellChangeTimes->{3.8449394603059063`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1m", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1m"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.844993451427791*^9, 3.844993455258458*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"r", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}]], 
   RowBox[{
    SqrtBox[
     FractionBox["1", 
      RowBox[{
       RowBox[{"2", " ", "\[ScriptL]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptL]", "2"]}]}]]], " ", 
    RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
    RowBox[{
     SuperscriptBox["h1m", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "3"]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.845029531080937*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1e", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.844904989979644*^9, 3.844904990332718*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"r", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}]], 
   RowBox[{
    SqrtBox[
     FractionBox["1", 
      RowBox[{
       RowBox[{"2", " ", "\[ScriptL]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptL]", "2"]}]}]]], " ", 
    RowBox[{
     SuperscriptBox["h1e", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.844971119882264*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hte", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T2e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8449934743241*^9, 3.844993481503429*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", "r", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}]], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["hte", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}], "+", 
     RowBox[{"r", " ", 
      RowBox[{
       SuperscriptBox["hte", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SqrtBox[
       RowBox[{"\[ScriptL]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], " ", 
      RowBox[{"Y", "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SqrtBox[
       FractionBox["1", 
        RowBox[{"\[ScriptL]", "+", 
         SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{
             SuperscriptBox["Y", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "-", 
        RowBox[{"8", " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
            RowBox[{
             SuperscriptBox["Y", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.845053646110709*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["R_{0mme}", "Subchapter",
 CellChangeTimes->{{3.845506044709539*^9, 3.845506054648176*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "ss", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8455060713344297`*^9, 3.845506071653434*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.845520633966736*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "sp", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8455060830504227`*^9, 3.845506083412298*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["r", "2"], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SubscriptBox["h", "1"], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}], "-", 
    RowBox[{
     SqrtBox[
      FractionBox["1", 
       RowBox[{"\[ScriptL]", "+", 
        SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
     RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
     RowBox[{
      SubscriptBox["h", "2"], "[", 
      RowBox[{"t", ",", "r"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "3"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
              RowBox[{
               SuperscriptBox["Y", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "2"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["Y", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
             RowBox[{
              SuperscriptBox["Y", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"3", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], ")"}]}]}],
    ")"}]}]], "Output",
 CellChangeTimes->{3.846140063331706*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hol", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tol"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8455061124419003`*^9, 3.8455061128215237`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.84555706967102*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hot", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tot"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.845506115260569*^9, 3.845506124311352*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["hot", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}], 
   RowBox[{
    SqrtBox["2"], " ", "r"}]]}]], "Output",
 CellChangeTimes->{3.845576801321897*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1m", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1m"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.845506137024373*^9, 3.8455061374387493`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.84561187196367*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1e", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.845506152316577*^9, 3.845506152675625*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox[
    FractionBox["1", 
     RowBox[{
      RowBox[{"2", " ", "\[ScriptL]"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ScriptL]", "2"]}]}]]], " ", 
   RowBox[{
    SuperscriptBox["h1e", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}], "r"]], "Output",
 CellChangeTimes->{3.845643065302279*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hte", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T2e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.845506167246841*^9, 3.845506167535852*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"\[ScriptL]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]]}], "+", 
     RowBox[{"2", " ", 
      SqrtBox[
       FractionBox["1", 
        RowBox[{"\[ScriptL]", "+", 
         SuperscriptBox["\[ScriptL]", "2"]}]]]}]}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["hte", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}], 
  RowBox[{"2", " ", "r"}]]], "Output",
 CellChangeTimes->{3.845666418870762*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["R_{0m0m}", "Subchapter",
 CellChangeTimes->{{3.845644811064124*^9, 3.845644822341815*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "ss", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.845644863059568*^9, 3.845644867166607*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"r", " ", 
      RowBox[{"Y", "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["h", "0"], 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["h", "0"], "[", 
       RowBox[{"t", ",", "r"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["Y", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
            RowBox[{
             SuperscriptBox["Y", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
            RowBox[{
             SuperscriptBox["Y", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.845680716886695*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "sp", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.846120264936378*^9, 3.846120341006153*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"r", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Y", "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["h", "1"], 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}], "+", 
     RowBox[{
      SqrtBox[
       FractionBox["1", 
        RowBox[{"\[ScriptL]", "+", 
         SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
      RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["h", "2"], 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "3"]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["Y", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.84616001892227*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hol", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tol"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8456448773862343`*^9, 3.845644882913652*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.845695414708353*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hot", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tot"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{3.845644901950693*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"Y", "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["hot", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"2", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}]}], 
   SqrtBox["2"]]}]], "Output",
 CellChangeTimes->{3.8457154967295313`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1m", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1m"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8457218804892*^9, 3.845721884868238*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.845757299433939*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1e", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.845721910145339*^9, 3.8457219152397738`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8457887674899883`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Tcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hte", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T2e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.845721929650432*^9, 3.845721935284645*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}]], 
   RowBox[{
    RowBox[{
     SuperscriptBox["hte", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"2", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SqrtBox[
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], " ", 
       RowBox[{"Y", "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SqrtBox[
        FractionBox["1", 
         RowBox[{"\[ScriptL]", "+", 
          SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["Y", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["Y", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["Y", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["Y", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.845812879991213*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["R_{reem}", "Subchapter",
 CellChangeTimes->{{3.8458583184938993`*^9, 3.8458583213028097`*^9}, {
  3.845858555820922*^9, 3.845858556041045*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "ss", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.845858332660172*^9, 3.845858339782555*^9}, {
  3.8458585585857887`*^9, 3.845858558787633*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.845892890557128*^9, 3.845907259088106*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "sp", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.846029662184969*^9, 3.84602966440166*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.846050592247814*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hol", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tol"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8458583534496307`*^9, 3.84585836083671*^9}, {
  3.8458585613324013`*^9, 3.8458585615594473`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8459217260185966`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hot", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tot"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{
  3.845858385202343*^9, {3.845858564867723*^9, 3.845858565010762*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.845878552125249*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1m", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1m"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.845941248174999*^9, 3.84594125421058*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["r", "2"], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}]], 
  RowBox[{
   SqrtBox[
    FractionBox["1", 
     RowBox[{
      RowBox[{"2", " ", "\[ScriptL]"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ScriptL]", "2"]}]}]]], " ", 
   RowBox[{"h1m", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "3"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
            RowBox[{
             SuperscriptBox["Y", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["Y", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"3", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.845976715320311*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1e", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.845941266013557*^9, 3.845941271560452*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.846007661029829*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hte", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T2e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.845941402836988*^9, 3.845941409526297*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8460310345993767`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["R_{rmrm}", "Subchapter",
 CellChangeTimes->{{3.846141455053668*^9, 3.846141467206308*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "ss", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8461414939370937`*^9, 3.8461415014867363`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.846174656273655*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "sp", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.846141525586306*^9, 3.846141531127021*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.846194532828825*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hol", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tol"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.846141665183221*^9, 3.846141700749248*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"r", " ", 
     RowBox[{"Y", "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["hol", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"hol", "[", 
      RowBox[{"t", ",", "r"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], ")"}]}]}],
    ")"}]}]], "Output",
 CellChangeTimes->{3.8462093299632483`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hot", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tot"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.84620268305618*^9, 3.846202689612794*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"Y", "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["hot", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], "+", 
      RowBox[{"r", " ", 
       RowBox[{
        SuperscriptBox["hot", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], 
   RowBox[{
    SqrtBox["2"], " ", "r"}]]}]], "Output",
 CellChangeTimes->{3.846229724289151*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1m", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1m"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.846202718205936*^9, 3.846202724768422*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}]], 
  RowBox[{"2", " ", 
   SqrtBox[
    FractionBox["1", 
     RowBox[{
      RowBox[{"2", " ", "\[ScriptL]"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ScriptL]", "2"]}]}]]], " ", 
   SuperscriptBox[
    RowBox[{"Csc", "[", "\[Theta]", "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"h1m", "[", 
      RowBox[{"t", ",", "r"}], "]"}], "+", 
     RowBox[{"r", " ", 
      RowBox[{
       SuperscriptBox["h1m", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "3"]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.8462650186612587`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1e", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.846289470010146*^9, 3.846289496515427*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}]], 
  RowBox[{
   SqrtBox["2"], " ", 
   SqrtBox[
    FractionBox["1", 
     RowBox[{"\[ScriptL]", "+", 
      SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
   RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"h1e", "[", 
      RowBox[{"t", ",", "r"}], "]"}], "+", 
     RowBox[{"r", " ", 
      RowBox[{
       SuperscriptBox["h1e", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.846320648534799*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hte", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T2e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.846289520926856*^9, 3.846289524115247*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "r", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["hte", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], "+", 
      RowBox[{"r", " ", 
       RowBox[{
        SuperscriptBox["hte", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SqrtBox[
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], " ", 
       RowBox[{"Y", "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SqrtBox[
        FractionBox["1", 
         RowBox[{"\[ScriptL]", "+", 
          SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["Y", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["Y", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["Y", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["Y", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.846344206052699*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["R_{rerm}", "Subchapter",
 CellChangeTimes->{{3.8462892492023697`*^9, 3.846289268744845*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "ss", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.846289537682362*^9, 3.846289538194438*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8463778687704887`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "sp", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.846289541873777*^9, 3.846289542105432*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.846363557943612*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hol", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tol"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.846378848088502*^9, 3.846378874799343*^9}, {
  3.8463789135510273`*^9, 3.846378918377595*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}]], 
   RowBox[{
    RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
    RowBox[{"hol", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "3"]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.846393819623839*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hot", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tot"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8463789333183527`*^9, 3.846378941202866*^9}, {
   3.846506737185999*^9, 3.846506756788519*^9}, 3.846732087525931*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.846413841655314*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1m", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1m"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8463789537064466`*^9, 3.846378969853428*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}]], 
  RowBox[{
   SqrtBox[
    FractionBox["1", 
     RowBox[{
      RowBox[{"2", " ", "\[ScriptL]"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ScriptL]", "2"]}]}]]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"h1m", "[", 
      RowBox[{"t", ",", "r"}], "]"}], "+", 
     RowBox[{"r", " ", 
      RowBox[{
       SuperscriptBox["h1m", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.846448833775738*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hle", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.84637898782016*^9, 3.8463790028270683`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}]], 
  RowBox[{"2", " ", 
   SqrtBox[
    FractionBox["1", 
     RowBox[{
      RowBox[{"2", " ", "\[ScriptL]"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ScriptL]", "2"]}]}]]], " ", 
   SuperscriptBox[
    RowBox[{"Csc", "[", "\[Theta]", "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"hle", "[", 
      RowBox[{"t", ",", "r"}], "]"}], "+", 
     RowBox[{"r", " ", 
      RowBox[{
       SuperscriptBox["hle", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "3"]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.846479763729076*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hte", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T2e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8463790152619743`*^9, 3.846379026701384*^9}, {
  3.846379188745953*^9, 3.8463791891223583`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"r", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}]], 
   RowBox[{
    SqrtBox[
     FractionBox["1", 
      RowBox[{"\[ScriptL]", "+", 
       SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
    SuperscriptBox[
     RowBox[{"Csc", "[", "\[Theta]", "]"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["hte", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], "+", 
      RowBox[{"r", " ", 
       RowBox[{
        SuperscriptBox["hte", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "3"]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.846503217257018*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["R_{rere}", "Subchapter",
 CellChangeTimes->{{3.8465066602062063`*^9, 3.846506666070718*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "ss", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.846506680544231*^9, 3.8465066818080053`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.846521173273961*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "sp", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.846506689743354*^9, 3.846506693404992*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.846555435267331*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hol", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tol"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8465067146967773`*^9, 3.846506715114992*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"r", " ", 
     RowBox[{"Y", "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["hol", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"hol", "[", 
      RowBox[{"t", ",", "r"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], " ", 
              RowBox[{
               SuperscriptBox["Y", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "2"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
              RowBox[{
               SuperscriptBox["Y", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.846535780659162*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hot", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tot"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.846592151629384*^9, 3.8465921595878468`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"Y", "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["hot", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], "+", 
      RowBox[{"r", " ", 
       RowBox[{
        SuperscriptBox["hot", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], 
   RowBox[{
    SqrtBox["2"], " ", "r"}]]}]], "Output",
 CellChangeTimes->{3.846665793048358*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1m", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1m"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8465471775028753`*^9, 3.8465471898701077`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}]], 
   RowBox[{"2", " ", 
    SqrtBox[
     FractionBox["1", 
      RowBox[{
       RowBox[{"2", " ", "\[ScriptL]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptL]", "2"]}]}]]], " ", 
    SuperscriptBox[
     RowBox[{"Csc", "[", "\[Theta]", "]"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"h1m", "[", 
       RowBox[{"t", ",", "r"}], "]"}], "+", 
      RowBox[{"r", " ", 
       RowBox[{
        SuperscriptBox["h1m", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "3"]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.8465907672173433`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1e", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.846547660236433*^9, 3.8465476672743797`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}]], 
  RowBox[{
   SqrtBox["2"], " ", 
   SqrtBox[
    FractionBox["1", 
     RowBox[{"\[ScriptL]", "+", 
      SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"h1e", "[", 
      RowBox[{"t", ",", "r"}], "]"}], "+", 
     RowBox[{"r", " ", 
      RowBox[{
       SuperscriptBox["h1e", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["Y", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
            RowBox[{
             SuperscriptBox["Y", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.846621813465191*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hTe", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T2e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.846592122545301*^9, 3.84659212580998*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "r", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["hTe", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], "+", 
      RowBox[{"r", " ", 
       RowBox[{
        SuperscriptBox["hTe", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SqrtBox[
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], " ", 
       RowBox[{"Y", "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SqrtBox[
        FractionBox["1", 
         RowBox[{"\[ScriptL]", "+", 
          SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              SuperscriptBox["Y", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox["Y", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "2"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
               RowBox[{
                RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["Y", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["Y", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["Y", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.846645355030055*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["R_{rmem}", "Subchapter",
 CellChangeTimes->{{3.846732106146563*^9, 3.846732142119134*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "ss", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.846732157571405*^9, 3.846732165190041*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.846746990440954*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", "sp", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.846732181941063*^9, 3.8467321893061247`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.846767291244972*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hol", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tol"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.846732247390668*^9, 3.846732254993662*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"hol", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}], 
  SuperscriptBox["r", "2"]]], "Output",
 CellChangeTimes->{3.846782020050761*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hot", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "Tot"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.846806047074301*^9, 3.8468060534890137`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["hot", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}], 
   RowBox[{
    SqrtBox["2"], " ", "r"}]]}]], "Output",
 CellChangeTimes->{3.84700250239946*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1m", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1m"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.846806064769205*^9, 3.846806071464518*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["r", "2"], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}]], 
  RowBox[{
   SqrtBox[
    FractionBox["1", 
     RowBox[{
      RowBox[{"2", " ", "\[ScriptL]"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ScriptL]", "2"]}]}]]], " ", 
   RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
   RowBox[{"h1m", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "3"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
            RowBox[{
             SuperscriptBox["Y", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "-", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"3", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.8470372353521967`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"h1e", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T1e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.846806077675868*^9, 3.846806083516535*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     FractionBox["1", 
      RowBox[{"\[ScriptL]", "+", 
       SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
    RowBox[{"h1e", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}], 
   SuperscriptBox["r", "2"]]}]], "Output",
 CellChangeTimes->{3.8470681628311357`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Rcontra", "[", 
      RowBox[{"[", "a", "]"}], "]"}], 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "b", "]"}], "]"}], 
     RowBox[{"econtra", "[", 
      RowBox[{"[", "c", "]"}], "]"}], " ", 
     RowBox[{"mcontra", "[", 
      RowBox[{"[", "d", "]"}], "]"}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{
        RowBox[{"hte", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "T2e"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.846806091950305*^9, 3.84680609717463*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"\[ScriptL]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]]}], "+", 
     RowBox[{"2", " ", 
      SqrtBox[
       FractionBox["1", 
        RowBox[{"\[ScriptL]", "+", 
         SuperscriptBox["\[ScriptL]", "2"]}]]]}]}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["hte", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}], 
  RowBox[{"2", " ", "r"}]]], "Output",
 CellChangeTimes->{3.847091676561664*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}]
}, Open  ]],

Cell[CellGroupData[{

Cell["R_{rkrk}", "Subchapter",
 CellChangeTimes->{{3.847191030020481*^9, 3.847191047176763*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", "ss", "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"3", ",", "2", ",", "3", ",", "2"}], "]"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.847193126451859*^9, 3.8471931426338367`*^9}, {
  3.8471932970364532`*^9, 3.847193314570209*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8471933729194613`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", "sp", "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"3", ",", "2", ",", "3", ",", "2"}], "]"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.847193324026937*^9, 3.8471933368016148`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.847193450771955*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{
     RowBox[{"hol", "[", 
      RowBox[{"t", ",", "r"}], "]"}], "Tol"}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"3", ",", "2", ",", "3", ",", "2"}], "]"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.847193364530672*^9, 3.847193373654707*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", " ", 
   RowBox[{"Y", "[", 
    RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["hol", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"hol", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["Y", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.8471935084457893`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{
     RowBox[{"hot", "[", 
      RowBox[{"t", ",", "r"}], "]"}], "Tot"}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"3", ",", "2", ",", "3", ",", "2"}], "]"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.84719340288533*^9, 3.847193411333493*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"r", " ", 
    RowBox[{"Y", "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["hot", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], "+", 
      RowBox[{"r", " ", 
       RowBox[{
        SuperscriptBox["hot", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], 
   SqrtBox["2"]]}]], "Output",
 CellChangeTimes->{3.847193587914995*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{
     RowBox[{"h1m", "[", 
      RowBox[{"t", ",", "r"}], "]"}], "T1m"}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"3", ",", "2", ",", "3", ",", "2"}], "]"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.847193422743888*^9, 3.847193427375956*^9}}],

Cell[BoxData[
 RowBox[{
  SqrtBox["2"], " ", 
  SqrtBox[
   FractionBox["1", 
    RowBox[{"\[ScriptL]", "+", 
     SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
  RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"h1m", "[", 
     RowBox[{"t", ",", "r"}], "]"}], "+", 
    RowBox[{"r", " ", 
     RowBox[{
      SuperscriptBox["h1m", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
     RowBox[{
      SuperscriptBox["Y", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["Y", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8471937275125437`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{
     RowBox[{"h1e", "[", 
      RowBox[{"t", ",", "r"}], "]"}], "T1e"}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"3", ",", "2", ",", "3", ",", "2"}], "]"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.847193436665753*^9, 3.847193441648335*^9}}],

Cell[BoxData[
 RowBox[{
  SqrtBox["2"], " ", 
  SqrtBox[
   FractionBox["1", 
    RowBox[{"\[ScriptL]", "+", 
     SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"h1e", "[", 
     RowBox[{"t", ",", "r"}], "]"}], "+", 
    RowBox[{"r", " ", 
     RowBox[{
      SuperscriptBox["h1e", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
  RowBox[{
   SuperscriptBox["Y", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"2", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]], "Output",
 CellChangeTimes->{3.847193850097595*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{
     RowBox[{"hte", "[", 
      RowBox[{"t", ",", "r"}], "]"}], "T2e"}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"3", ",", "2", ",", "3", ",", "2"}], "]"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.847193452638398*^9, 3.8471934633966618`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", "r", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{
      SuperscriptBox["hte", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}]}], "+", 
    RowBox[{"r", " ", 
     RowBox[{
      SuperscriptBox["hte", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SqrtBox[
      RowBox[{"\[ScriptL]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], " ", 
     RowBox[{"Y", "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SqrtBox[
      FractionBox["1", 
       RowBox[{"\[ScriptL]", "+", 
        SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
     RowBox[{
      SuperscriptBox["Y", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.847193944153626*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}]
}, Open  ]],

Cell[CellGroupData[{

Cell["R_{0r0r} Analysis", "Subchapter",
 CellChangeTimes->{{3.8478839793879237`*^9, 3.8478839826161523`*^9}, {
  3.8509126735285697`*^9, 3.850912675980698*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", "ss", "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"4", ",", "2", ",", "4", ",", "2"}], "]"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8471935397722588`*^9, 3.847193543492209*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.847194001379815*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", "sp", "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"4", ",", "2", ",", "4", ",", "2"}], "]"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8471935596910677`*^9, 3.847193565296103*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.847194078713334*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{
     RowBox[{"hol", "[", 
      RowBox[{"t", ",", "r"}], "]"}], "Tol"}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"4", ",", "2", ",", "4", ",", "2"}], "]"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.847193579335415*^9, 3.847193583716524*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
   RowBox[{"Y", "[", 
    RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["hol", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"hol", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["Y", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
     RowBox[{
      RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.847195649518277*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.847195587487932*^9, 3.8471955874915524`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"r", " ", 
       RowBox[{"Y", "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["hol", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"hol", "[", 
        RowBox[{"t", ",", "r"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}], 
    SuperscriptBox["r", "2"]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"r", " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"Y", "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["hol", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"hol", "[", 
       RowBox[{"t", ",", "r"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}]}], 
    RowBox[{
     SuperscriptBox["r", "2"], 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.847195549070648*^9, 3.8471955824128923`*^9}, {
  3.8471974904286833`*^9, 3.8471975152319593`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"2", " ", "r", " ", 
    RowBox[{"Y", "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["hol", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"hol", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], 
  SuperscriptBox["r", "2"]]], "Output",
 CellChangeTimes->{3.8471975161267*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{
     RowBox[{"hot", "[", 
      RowBox[{"t", ",", "r"}], "]"}], "Tot"}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"4", ",", "2", ",", "4", ",", "2"}], "]"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.847193609504189*^9, 3.847193614772146*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"r", " ", 
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
    RowBox[{"Y", "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["hot", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], "+", 
      RowBox[{"r", " ", 
       RowBox[{
        SuperscriptBox["hot", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], 
   SqrtBox["2"]]}]], "Output",
 CellChangeTimes->{3.847194214990697*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"r", " ", 
      RowBox[{"Y", "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox["hot", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}]}], "+", 
        RowBox[{"r", " ", 
         RowBox[{
          SuperscriptBox["hot", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], 
     RowBox[{
      SqrtBox["2"], 
      SuperscriptBox["r", "2"]}]]}], "-", 
   FractionBox[
    RowBox[{"r", " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{"Y", "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         SuperscriptBox["hot", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{"r", " ", 
        RowBox[{
         SuperscriptBox["hot", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], 
    RowBox[{
     SqrtBox["2"], 
     SuperscriptBox["r", "2"], 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.847197547872905*^9, 3.847197586618951*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SqrtBox["2"], " ", 
    RowBox[{"Y", "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["hot", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], "+", 
      RowBox[{"r", " ", 
       RowBox[{
        SuperscriptBox["hot", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "r"]}]], "Output",
 CellChangeTimes->{3.847197587334931*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{
     RowBox[{"h1m", "[", 
      RowBox[{"t", ",", "r"}], "]"}], "T1m"}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"4", ",", "2", ",", "4", ",", "2"}], "]"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.847193627887595*^9, 3.847193631177524*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SqrtBox["2"]}], " ", 
  SqrtBox[
   FractionBox["1", 
    RowBox[{"\[ScriptL]", "+", 
     SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"h1m", "[", 
     RowBox[{"t", ",", "r"}], "]"}], "+", 
    RowBox[{"r", " ", 
     RowBox[{
      SuperscriptBox["h1m", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
     RowBox[{
      SuperscriptBox["Y", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
     RowBox[{
      SuperscriptBox["Y", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.847194354298606*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     FractionBox["1", 
      RowBox[{"\[ScriptL]", "+", 
       SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
    RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"h1m", "[", 
       RowBox[{"t", ",", "r"}], "]"}], "+", 
      RowBox[{"r", " ", 
       RowBox[{
        SuperscriptBox["h1m", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
    FractionBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}], 
     SuperscriptBox["r", "2"]]}], "-", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     FractionBox["1", 
      RowBox[{"\[ScriptL]", "+", 
       SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"h1m", "[", 
       RowBox[{"t", ",", "r"}], "]"}], "+", 
      RowBox[{"r", " ", 
       RowBox[{
        SuperscriptBox["h1m", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
    FractionBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}], 
     RowBox[{
      SuperscriptBox["r", "2"], 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]]}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.847197613723126*^9, 3.847197654467514*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.847197655038835*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{
     RowBox[{"h1e", "[", 
      RowBox[{"t", ",", "r"}], "]"}], "T1e"}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"4", ",", "2", ",", "4", ",", "2"}], "]"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.847193640246887*^9, 3.8471936432672777`*^9}}],

Cell[BoxData[
 RowBox[{
  SqrtBox[
   FractionBox["1", 
    RowBox[{
     RowBox[{"2", " ", "\[ScriptL]"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ScriptL]", "2"]}]}]]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"h1e", "[", 
     RowBox[{"t", ",", "r"}], "]"}], "+", 
    RowBox[{"r", " ", 
     RowBox[{
      SuperscriptBox["h1e", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{
      SuperscriptBox["Y", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["Y", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8471944770291853`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     FractionBox["1", 
      RowBox[{"\[ScriptL]", "+", 
       SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"h1e", "[", 
       RowBox[{"t", ",", "r"}], "]"}], "+", 
      RowBox[{"r", " ", 
       RowBox[{
        SuperscriptBox["h1e", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
    FractionBox[
     RowBox[{
      SuperscriptBox["Y", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], 
     SuperscriptBox["r", "2"]]}], "+", 
   FractionBox[
    RowBox[{
     SqrtBox[
      FractionBox["1", 
       RowBox[{
        RowBox[{"2", " ", "\[ScriptL]"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ScriptL]", "2"]}]}]]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"h1e", "[", 
        RowBox[{"t", ",", "r"}], "]"}], "+", 
       RowBox[{"r", " ", 
        RowBox[{
         SuperscriptBox["h1e", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox["r", "2"], 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.847197695338543*^9, 3.847197728069868*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox["2"], " ", 
   SqrtBox[
    FractionBox["1", 
     RowBox[{"\[ScriptL]", "+", 
      SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"h1e", "[", 
      RowBox[{"t", ",", "r"}], "]"}], "+", 
     RowBox[{"r", " ", 
      RowBox[{
       SuperscriptBox["h1e", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["Y", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}], 
  SuperscriptBox["r", "2"]]], "Output",
 CellChangeTimes->{3.847197729158719*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{
     RowBox[{"hte", "[", 
      RowBox[{"t", ",", "r"}], "]"}], "T2e"}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"4", ",", "2", ",", "4", ",", "2"}], "]"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.847193653512568*^9, 3.847193656586533*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", "r", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{
      SuperscriptBox["hte", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}]}], "+", 
    RowBox[{"r", " ", 
     RowBox[{
      SuperscriptBox["hte", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SqrtBox[
      RowBox[{"\[ScriptL]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{"Y", "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
    RowBox[{
     SqrtBox[
      FractionBox["1", 
       RowBox[{"\[ScriptL]", "+", 
        SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.8471945702256393`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], " ", "r", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["hte", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], "+", 
      RowBox[{"r", " ", 
       RowBox[{
        SuperscriptBox["hte", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
    FractionBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SqrtBox[
         RowBox[{"\[ScriptL]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], " ", 
        RowBox[{"Y", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SqrtBox[
         FractionBox["1", 
          RowBox[{"\[ScriptL]", "+", 
           SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}], 
     SuperscriptBox["r", "2"]]}], "-", 
   RowBox[{
    FractionBox["1", "2"], " ", "r", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["hte", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], "+", 
      RowBox[{"r", " ", 
       RowBox[{
        SuperscriptBox["hte", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
    FractionBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SqrtBox[
         RowBox[{"\[ScriptL]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
        RowBox[{"Y", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
       RowBox[{
        SqrtBox[
         FractionBox["1", 
          RowBox[{"\[ScriptL]", "+", 
           SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}], 
     RowBox[{
      SuperscriptBox["r", "2"], 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]]}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.84719775347397*^9, 3.847197778773423*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["hte", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], "+", 
      RowBox[{"r", " ", 
       RowBox[{
        SuperscriptBox["hte", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SqrtBox[
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], " ", 
       RowBox[{"Y", "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
      RowBox[{
       SqrtBox[
        FractionBox["1", 
         RowBox[{"\[ScriptL]", "+", 
          SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], ")"}]}], 
   "r"]}]], "Output",
 CellChangeTimes->{3.8471977802243*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"//", "0"}]], "Input",
 CellChangeTimes->{{3.8471976669454503`*^9, 3.847197668072618*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8471976551064644`*^9, 3.8471976619875603`*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}]
}, Open  ]],

Cell[CellGroupData[{

Cell["R_{0r0r}", "Subchapter",
 CellChangeTimes->{{3.8471975320755253`*^9, 3.84719753519339*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"2", " ", "r", " ", 
    RowBox[{"Y", "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox["hol", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"hol", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "\[ScriptL]"}], 
      RowBox[{"(", 
       RowBox[{"\[ScriptL]", "+", "1"}], ")"}], 
      RowBox[{"Y", "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], 
  SuperscriptBox["r", "2"]]], "Input",
 CellChangeTimes->{{3.847251437537323*^9, 3.8472514525989413`*^9}, {
  3.8473279230646257`*^9, 3.847327932311434*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"2", " ", "r", " ", 
    RowBox[{
     SubscriptBox["Y", 
      RowBox[{"\[ScriptL]", " ", ",", "m"}]], "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
    RowBox[{
     SuperscriptBox[
      SuperscriptBox["h", 
       RowBox[{"0", "\[ScriptL]", " "}]], 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{
     SuperscriptBox["h", 
      RowBox[{"0", "\[ScriptL]", " "}]], "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "\[ScriptL]"}], 
      RowBox[{"(", 
       RowBox[{"\[ScriptL]", "+", "1"}], ")"}], 
      RowBox[{
       SubscriptBox["Y", 
        RowBox[{"\[ScriptL]", " ", ",", "m"}]], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], 
  SuperscriptBox["r", "2"]]], "Input",
 CellChangeTimes->{{3.84743025288474*^9, 3.847430310704591*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SqrtBox["2"], " ", 
    RowBox[{
     SubscriptBox["Y", 
      RowBox[{"\[ScriptL]", " ", ",", "m"}]], "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "  ", "\[Alpha]", " ", 
       RowBox[{
        SuperscriptBox[
         SuperscriptBox["h", "te"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], "+", 
      RowBox[{"r", " ", "\[Alpha]", " ", 
       RowBox[{
        SuperscriptBox[
         SuperscriptBox["h", "te"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "r"]}]], "Input",
 CellChangeTimes->{{3.8474305448271093`*^9, 3.847430579458194*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SqrtBox["2"], " ", 
    RowBox[{
     SubscriptBox["Y", 
      RowBox[{"\[ScriptL]", " ", ",", "m"}]], "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["hot", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], "+", 
      RowBox[{"r", " ", 
       RowBox[{
        SuperscriptBox["hot", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "r"]}]], "Input",
 CellChangeTimes->{3.8474305192063723`*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox["2"], " ", 
   SqrtBox[
    FractionBox["1", 
     RowBox[{"\[ScriptL]", "+", 
      SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"h1e", "[", 
      RowBox[{"t", ",", "r"}], "]"}], "+", 
     RowBox[{"r", " ", 
      RowBox[{
       SuperscriptBox["h1e", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "\[ScriptL]"}], 
     RowBox[{"(", 
      RowBox[{"\[ScriptL]", "+", "1"}], ")"}], 
     RowBox[{"Y", "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}], 
  SuperscriptBox["r", "2"]]], "Input",
 CellChangeTimes->{3.8472515168842173`*^9}],

Cell[BoxData[
 RowBox[{"\[Beta]", 
  FractionBox[
   RowBox[{" ", 
    RowBox[{
     SqrtBox[
      FractionBox["2", 
       RowBox[{"\[ScriptL]", "+", 
        SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"h1e", "[", 
        RowBox[{"t", ",", "r"}], "]"}], "+", 
       RowBox[{"r", " ", 
        RowBox[{
         SuperscriptBox["h1e", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[ScriptL]"}], 
       RowBox[{"(", 
        RowBox[{"\[ScriptL]", "+", "1"}], ")"}], 
       RowBox[{"Y", "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], 
   SuperscriptBox["r", "2"]]}]], "Input",
 CellChangeTimes->{{3.8475217505362787`*^9, 3.847521782048888*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"2", " ", "r", " ", 
     RowBox[{"Y", "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", " ", 
          RowBox[{"hte", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], "+", 
         RowBox[{"b", " ", "r", " ", 
          RowBox[{
           SuperscriptBox["hte", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], ",", "r"}], "]"}]}], 
    "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"hte", "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{"b", " ", "r", " ", 
        RowBox[{
         SuperscriptBox["hte", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[ScriptL]"}], 
       RowBox[{"(", 
        RowBox[{"\[ScriptL]", "+", "1"}], ")"}], 
       RowBox[{"Y", "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], 
   SuperscriptBox["r", "2"]], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.847251544426484*^9, 3.8472515867586107`*^9}, 
   3.847251635423074*^9, {3.8472518166603284`*^9, 3.847251837237974*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"Y", "[", 
    RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"a", " ", "\[ScriptL]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
      RowBox[{"hte", "[", 
       RowBox[{"t", ",", "r"}], "]"}]}], "+", 
     RowBox[{"r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "a"}], "+", 
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[ScriptL]", "+", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["hte", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}]}], "+", 
        RowBox[{"2", " ", "b", " ", "r", " ", 
         RowBox[{
          SuperscriptBox["hte", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
  SuperscriptBox["r", "2"]]], "Output",
 CellChangeTimes->{3.847251838251582*^9, 3.847327202345951*^9, 
  3.8473279860278997`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"%1", "/.", 
    RowBox[{"a", "\[Rule]", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["2", 
          RowBox[{"\[ScriptL]", 
           RowBox[{"(", 
            RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}]], ")"}], 
        FractionBox["1", "2"]], "\[Beta]"}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[ScriptL]", "-", "1"}], ")"}], 
          FractionBox[
           RowBox[{"(", 
            RowBox[{"\[ScriptL]", "+", "2"}], ")"}], 
           RowBox[{"2", "\[ScriptL]", 
            RowBox[{"(", 
             RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}]]}], ")"}], 
        FractionBox["1", "2"]], "\[Gamma]"}]}]}]}], "/.", 
   RowBox[{"b", "->", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["2", 
         RowBox[{"\[ScriptL]", 
          RowBox[{"(", 
           RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}]], ")"}], 
       FractionBox["1", "2"]], "\[Beta]"}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["2", 
         RowBox[{"\[ScriptL]", 
          RowBox[{"(", 
           RowBox[{"\[ScriptL]", "+", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"\[ScriptL]", "+", "2"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"\[ScriptL]", "-", "1"}], ")"}]}]], ")"}], 
       FractionBox["1", "2"]], "\[Gamma]"}]}]}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.847252127062943*^9, 3.8472523568419003`*^9}, {
  3.8473271646952257`*^9, 3.8473272396363726`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SqrtBox["2"], " ", 
    SuperscriptBox["r", "2"], " ", 
    SqrtBox[
     RowBox[{"\[ScriptL]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]]}]], 
  RowBox[{
   RowBox[{"Y", "[", 
    RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[ScriptL]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"\[ScriptL]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], " ", 
         SqrtBox[
          FractionBox["1", 
           RowBox[{"\[ScriptL]", "+", 
            SuperscriptBox["\[ScriptL]", "2"]}]]], " ", "\[Beta]"}], "-", 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", 
           SuperscriptBox["\[ScriptL]", "2"]}]], " ", "\[Gamma]"}]}], ")"}], 
      " ", 
      RowBox[{"hte", "[", 
       RowBox[{"t", ",", "r"}], "]"}]}], "+", 
     RowBox[{"2", " ", "r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", 
               SuperscriptBox["\[ScriptL]", "2"]}]]}], " ", "\[Gamma]"}], "+", 
           RowBox[{
            SqrtBox[
             RowBox[{"\[ScriptL]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SqrtBox[
                FractionBox["1", 
                 RowBox[{"\[ScriptL]", "+", 
                  SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "\[ScriptL]", "+", 
                 SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", "\[Beta]"}],
               "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "\[ScriptL]", "+", 
                 SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
               SqrtBox[
                FractionBox["1", 
                 RowBox[{"\[ScriptL]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "-", "\[ScriptL]", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ScriptL]", "2"]}], "+", 
                    SuperscriptBox["\[ScriptL]", "3"]}], ")"}]}]]], " ", 
               "\[Gamma]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["hte", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}]}], "+", 
        RowBox[{"2", " ", "r", " ", 
         SqrtBox[
          RowBox[{"\[ScriptL]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SqrtBox[
             FractionBox["1", 
              RowBox[{"\[ScriptL]", "+", 
               SuperscriptBox["\[ScriptL]", "2"]}]]], " ", "\[Beta]"}], "+", 
           RowBox[{
            SqrtBox[
             FractionBox["1", 
              RowBox[{"\[ScriptL]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "-", "\[ScriptL]", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[ScriptL]", "2"]}], "+", 
                 SuperscriptBox["\[ScriptL]", "3"]}], ")"}]}]]], " ", 
            "\[Gamma]"}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["hte", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.8472523611275806`*^9, 3.8473272470304766`*^9, 
  3.84732813877549*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptL]", "\[Element]", "Integers"}], "&&", 
    RowBox[{"\[ScriptL]", ">", "0"}], "&&", 
    RowBox[{"\[Beta]", "\[Element]", "Reals"}], "&&", 
    RowBox[{"\[Beta]", ">", "0"}], "&&", 
    RowBox[{"\[Gamma]", "\[Element]", "Reals"}], "&&", 
    RowBox[{"\[Gamma]", ">", "0"}]}], ",", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SqrtBox["2"], " ", 
       SuperscriptBox["r", "2"], " ", 
       SqrtBox[
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]]}]], 
     RowBox[{"Y", "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[ScriptL]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"\[ScriptL]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], " ", 
           SqrtBox[
            FractionBox["1", 
             RowBox[{"\[ScriptL]", "+", 
              SuperscriptBox["\[ScriptL]", "2"]}]]], " ", "\[Beta]"}], "-", 
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", 
             SuperscriptBox["\[ScriptL]", "2"]}]], " ", "\[Gamma]"}]}], ")"}],
         " ", 
        RowBox[{"hte", "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{"2", " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SqrtBox[
                RowBox[{
                 RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", 
                 SuperscriptBox["\[ScriptL]", "2"]}]]}], " ", "\[Gamma]"}], 
             "+", 
             RowBox[{
              SqrtBox[
               RowBox[{"\[ScriptL]", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SqrtBox[
                  FractionBox["1", 
                   RowBox[{"\[ScriptL]", "+", 
                    SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "\[ScriptL]", "+", 
                   SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
                 "\[Beta]"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", "\[ScriptL]", "+", 
                   SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
                 SqrtBox[
                  FractionBox["1", 
                   RowBox[{"\[ScriptL]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "\[ScriptL]", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ScriptL]", "2"]}], "+", 
                    SuperscriptBox["\[ScriptL]", "3"]}], ")"}]}]]], " ", 
                 "\[Gamma]"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["hte", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], "+", 
          RowBox[{"2", " ", "r", " ", 
           SqrtBox[
            RowBox[{"\[ScriptL]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SqrtBox[
               FractionBox["1", 
                RowBox[{"\[ScriptL]", "+", 
                 SuperscriptBox["\[ScriptL]", "2"]}]]], " ", "\[Beta]"}], "+", 
             RowBox[{
              SqrtBox[
               FractionBox["1", 
                RowBox[{"\[ScriptL]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "-", "\[ScriptL]", "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[ScriptL]", "2"]}], "+", 
                   SuperscriptBox["\[ScriptL]", "3"]}], ")"}]}]]], " ", 
              "\[Gamma]"}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["hte", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8509124452718205`*^9, 3.8509125120824213`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"Y", "[", 
    RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[ScriptL]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[Beta]"}], "-", 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", 
           SuperscriptBox["\[ScriptL]", "2"]}]], " ", "\[Gamma]"}]}], ")"}], 
      " ", 
      RowBox[{"hte", "[", 
       RowBox[{"t", ",", "r"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{"2", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SqrtBox[
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", 
               SuperscriptBox["\[ScriptL]", "2"]}]], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "\[ScriptL]", "+", 
               SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", "\[Beta]"}], 
            "+", 
            RowBox[{"4", " ", "\[Gamma]"}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["hte", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], "+", 
         RowBox[{"2", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SqrtBox[
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", 
               SuperscriptBox["\[ScriptL]", "2"]}]], " ", "\[Beta]"}], "+", 
            "\[Gamma]"}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["hte", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", 
        SuperscriptBox["\[ScriptL]", "2"]}]]]}], ")"}]}], 
  RowBox[{
   SqrtBox["2"], " ", 
   SuperscriptBox["r", "2"], " ", 
   SqrtBox[
    RowBox[{"\[ScriptL]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]]}]]], "Output",
 CellChangeTimes->{3.8509125149999228`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"U", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SqrtBox["2"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SqrtBox[
       RowBox[{"\[ScriptL]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]]}]], 
    RowBox[{"Y", "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[ScriptL]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"\[ScriptL]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], " ", 
          SqrtBox[
           FractionBox["1", 
            RowBox[{"\[ScriptL]", "+", 
             SuperscriptBox["\[ScriptL]", "2"]}]]], " ", "\[Beta]"}], "-", 
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", 
            SuperscriptBox["\[ScriptL]", "2"]}]], " ", "\[Gamma]"}]}], ")"}], 
       " ", 
       RowBox[{"hte", "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], "+", 
      RowBox[{"2", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", 
                SuperscriptBox["\[ScriptL]", "2"]}]]}], " ", "\[Gamma]"}], 
            "+", 
            RowBox[{
             SqrtBox[
              RowBox[{"\[ScriptL]", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SqrtBox[
                 FractionBox["1", 
                  RowBox[{"\[ScriptL]", "+", 
                   SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "\[ScriptL]", "+", 
                  SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
                "\[Beta]"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", "\[ScriptL]", "+", 
                  SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
                SqrtBox[
                 FractionBox["1", 
                  RowBox[{"\[ScriptL]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "\[ScriptL]", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ScriptL]", "2"]}], "+", 
                    SuperscriptBox["\[ScriptL]", "3"]}], ")"}]}]]], " ", 
                "\[Gamma]"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["hte", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], "+", 
         RowBox[{"2", " ", "r", " ", 
          SqrtBox[
           RowBox[{"\[ScriptL]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SqrtBox[
              FractionBox["1", 
               RowBox[{"\[ScriptL]", "+", 
                SuperscriptBox["\[ScriptL]", "2"]}]]], " ", "\[Beta]"}], "+", 
            RowBox[{
             SqrtBox[
              FractionBox["1", 
               RowBox[{"\[ScriptL]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "-", "\[ScriptL]", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[ScriptL]", "2"]}], "+", 
                  SuperscriptBox["\[ScriptL]", "3"]}], ")"}]}]]], " ", 
             "\[Gamma]"}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["hte", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.847252426707918*^9, 3.8472524387421694`*^9}, 
   3.8473272589293594`*^9, 3.847327577870757*^9, 3.847328151209184*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"V", ",", 
    RowBox[{
     SuperscriptBox["hte", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "2"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}]}], "]"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.847346042919322*^9, 3.84734608529955*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", 
  SqrtBox["2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SqrtBox[
      FractionBox["1", 
       RowBox[{"\[ScriptL]", "+", 
        SuperscriptBox["\[ScriptL]", "2"]}]]], " ", "\[Beta]"}], "+", 
    RowBox[{
     SqrtBox[
      FractionBox["1", 
       RowBox[{"\[ScriptL]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "\[ScriptL]", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptL]", "2"]}], "+", 
          SuperscriptBox["\[ScriptL]", "3"]}], ")"}]}]]], " ", "\[Gamma]"}]}],
    ")"}], " ", 
  RowBox[{"Y", "[", 
   RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.8473460605090466`*^9, 3.847346086045972*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"U", ",", 
    RowBox[{
     SuperscriptBox["hte", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "2"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}]}], "]"}], "//", "FullSimplify"}]], "Input"],

Cell[BoxData[
 RowBox[{"2", " ", 
  SqrtBox["2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SqrtBox[
      FractionBox["1", 
       RowBox[{"\[ScriptL]", "+", 
        SuperscriptBox["\[ScriptL]", "2"]}]]], " ", "\[Beta]"}], "+", 
    RowBox[{
     SqrtBox[
      FractionBox["1", 
       RowBox[{"\[ScriptL]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "\[ScriptL]", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ScriptL]", "2"]}], "+", 
          SuperscriptBox["\[ScriptL]", "3"]}], ")"}]}]]], " ", "\[Gamma]"}]}],
    ")"}], " ", 
  RowBox[{"Y", "[", 
   RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]], "Output",
 CellChangeTimes->{3.8473460994905787`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SqrtBox["2"], " ", 
    RowBox[{"Y", "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["hot", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], "+", 
      RowBox[{"r", " ", 
       RowBox[{
        SuperscriptBox["hot", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "r"]}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SqrtBox["2"], " ", 
     RowBox[{"Y", "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "\[Alpha]", " ", 
        RowBox[{
         SuperscriptBox["hte", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{"r", " ", "\[Alpha]", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"hte", "[", 
           RowBox[{"t", ",", "r"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "2"}], "}"}]}], "]"}]}]}], ")"}]}], "r"]}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8472518683733125`*^9, 3.8472518844151025`*^9}, {
  3.847327340186013*^9, 3.8473273503974056`*^9}, {3.8473275911335945`*^9, 
  3.8473276211328216`*^9}, {3.847328198809862*^9, 3.847328225687302*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SqrtBox["2"], " ", "\[Alpha]", " ", 
    RowBox[{"Y", "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["hte", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], "+", 
      RowBox[{"r", " ", 
       RowBox[{
        SuperscriptBox["hte", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "r"]}]], "Output",
 CellChangeTimes->{
  3.8472519046961875`*^9, {3.8473273436763973`*^9, 3.8473273511585026`*^9}, {
   3.8473276125735493`*^9, 3.8473276214743233`*^9}, 3.84732823826254*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%4", "/.", 
   RowBox[{"\[Alpha]", "\[Rule]", 
    RowBox[{
     RowBox[{"2", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["1", 
         RowBox[{"\[ScriptL]", 
          RowBox[{"(", 
           RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}]], ")"}], 
       FractionBox["1", "2"]], "\[Beta]"}], "+", 
     RowBox[{"2", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["1", 
         RowBox[{"\[ScriptL]", 
          RowBox[{"(", 
           RowBox[{"\[ScriptL]", "+", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"\[ScriptL]", "+", "2"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"\[ScriptL]", "-", "1"}], ")"}]}]], ")"}], 
       FractionBox["1", "2"]], "\[Gamma]"}]}]}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{3.8473282513342533`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SqrtBox[
        FractionBox["1", 
         RowBox[{"\[ScriptL]", "+", 
          SuperscriptBox["\[ScriptL]", "2"]}]]], " ", "\[Beta]"}], "+", 
      RowBox[{
       SqrtBox[
        FractionBox["1", 
         RowBox[{"\[ScriptL]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", "\[ScriptL]", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ScriptL]", "2"]}], "+", 
            SuperscriptBox["\[ScriptL]", "3"]}], ")"}]}]]], " ", 
       "\[Gamma]"}]}], ")"}], " ", 
    RowBox[{"Y", "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["hte", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], "+", 
      RowBox[{"r", " ", 
       RowBox[{
        SuperscriptBox["hte", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "r"]}]], "Output",
 CellChangeTimes->{3.847328252107379*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"V", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SqrtBox[
          FractionBox["1", 
           RowBox[{"\[ScriptL]", "+", 
            SuperscriptBox["\[ScriptL]", "2"]}]]], " ", "\[Beta]"}], "+", 
        RowBox[{
         SqrtBox[
          FractionBox["1", 
           RowBox[{"\[ScriptL]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "-", "\[ScriptL]", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[ScriptL]", "2"]}], "+", 
              SuperscriptBox["\[ScriptL]", "3"]}], ")"}]}]]], " ", 
         "\[Gamma]"}]}], ")"}], " ", 
      RowBox[{"Y", "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox["hte", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}]}], "+", 
        RowBox[{"r", " ", 
         RowBox[{
          SuperscriptBox["hte", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "r"]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.847252444698908*^9, 3.8472524553584642`*^9}, 
   3.847327421066914*^9, 3.847327658302519*^9, 3.847328271388901*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox["2"], " ", 
   SqrtBox[
    FractionBox["1", 
     RowBox[{"\[ScriptL]", "+", 
      SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Beta]", " ", 
      RowBox[{"hte", "[", 
       RowBox[{"t", ",", "r"}], "]"}]}], "+", 
     RowBox[{"\[Beta]", " ", "r", " ", 
      RowBox[{
       SuperscriptBox["hte", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "\[ScriptL]"}], 
     RowBox[{"(", 
      RowBox[{"\[ScriptL]", "+", "1"}], ")"}], 
     RowBox[{"Y", "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}], 
  SuperscriptBox["r", "2"]]], "Input",
 CellChangeTimes->{{3.8472519255152392`*^9, 3.8472519401476355`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SqrtBox["2"], " ", "\[ScriptL]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
    SqrtBox[
     FractionBox["1", 
      RowBox[{"\[ScriptL]", "+", 
       SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
    RowBox[{"Y", "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Beta]", " ", 
       RowBox[{"hte", "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], "+", 
      RowBox[{"r", " ", "\[Beta]", " ", 
       RowBox[{
        SuperscriptBox["hte", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], 
   SuperscriptBox["r", "2"]]}]], "Output",
 CellChangeTimes->{3.8472521192694864`*^9, 3.8473274301341953`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"W", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SqrtBox["2"], " ", "\[ScriptL]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
      SqrtBox[
       FractionBox["1", 
        RowBox[{"\[ScriptL]", "+", 
         SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
      RowBox[{"Y", "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Beta]", " ", 
         RowBox[{"hte", "[", 
          RowBox[{"t", ",", "r"}], "]"}]}], "+", 
        RowBox[{"r", " ", "\[Beta]", " ", 
         RowBox[{
          SuperscriptBox["hte", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], 
     SuperscriptBox["r", "2"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8472524588274713`*^9, 3.847252464354122*^9}, 
   3.8473274359013968`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"U", "+", "V", "+", "W"}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["hte", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}]}], "]"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.847252466461644*^9, 3.847252489246065*^9}, {
  3.847252811341764*^9, 3.8472528221640587`*^9}, {3.847252854268393*^9, 
  3.847252857390705*^9}, {3.8472548785031414`*^9, 3.8472548823741646`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SqrtBox["2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SqrtBox[
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", 
         SuperscriptBox["\[ScriptL]", "2"]}]]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", "\[ScriptL]", 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "\[ScriptL]"}], ")"}], " ", 
       SqrtBox[
        FractionBox["1", 
         RowBox[{"\[ScriptL]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", "\[ScriptL]", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ScriptL]", "2"]}], "+", 
            SuperscriptBox["\[ScriptL]", "3"]}], ")"}]}]]]}]}], ")"}], " ", 
    "\[Gamma]", " ", 
    RowBox[{"Y", "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   RowBox[{"r", " ", "\[ScriptL]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]]}]], "Input",
 CellChangeTimes->{{3.847328330554324*^9, 3.8473283322667*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"U", "+", "V", "+", "W"}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["hte", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "2"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}]}], "]"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8472525046889267`*^9, 3.8472525177744856`*^9}, {
  3.847254857495229*^9, 3.847254861664499*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8472525054158583`*^9, 3.847252518185129*^9}, 
   3.847254863773101*^9, 3.8473274434694705`*^9, 3.847327670567078*^9, {
   3.847328284057364*^9, 3.8473282873576202`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"U", "+", "V", "+", "W"}], ")"}], ",", 
    RowBox[{"hte", "[", 
     RowBox[{"t", ",", "r"}], "]"}]}], "]"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.847252531731885*^9, 3.8472525319734306`*^9}, {
  3.847254867738843*^9, 3.847254870553276*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SqrtBox[
     RowBox[{"\[ScriptL]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", 
      SuperscriptBox["\[ScriptL]", "2"]}]], " ", "\[Gamma]", " ", 
    RowBox[{"Y", "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   RowBox[{
    SqrtBox["2"], " ", 
    SuperscriptBox["r", "2"]}]]}]], "Output",
 CellChangeTimes->{
  3.8472525327219667`*^9, 3.847254871447815*^9, 3.847327447894238*^9, {
   3.847327675267307*^9, 3.847327679521548*^9}, 3.8473282941409883`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptL]", "\[Element]", "Integers"}], "&&", 
    RowBox[{"\[ScriptL]", ">", "0"}]}], ",", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"U", "+", "V", "+", "W"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8473283347077436`*^9, 3.8473283604932966`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", "\[ScriptL]", 
      " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], " ", "\[Gamma]", " ", 
    RowBox[{"hte", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{"Y", "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   RowBox[{
    SqrtBox["2"], " ", 
    SuperscriptBox["r", "2"]}]]}]], "Output",
 CellChangeTimes->{3.847328361868058*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptL]", "\[Element]", "Integers"}], "&&", 
    RowBox[{"\[ScriptL]", ">", "0"}]}], ",", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SqrtBox[
           RowBox[{"\[ScriptL]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", 
            SuperscriptBox["\[ScriptL]", "2"]}]]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", "\[ScriptL]",
           " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[ScriptL]"}], ")"}], " ", 
          SqrtBox[
           FractionBox["1", 
            RowBox[{"\[ScriptL]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "-", "\[ScriptL]", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[ScriptL]", "2"]}], "+", 
               SuperscriptBox["\[ScriptL]", "3"]}], ")"}]}]]]}]}], ")"}], " ",
        "\[Gamma]", " ", 
       RowBox[{"Y", "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], 
      RowBox[{"r", " ", "\[ScriptL]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8473467616852183`*^9, 3.8473468127854953`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8473468141107397`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptL]", "\[Element]", "Integers"}], "&&", 
     RowBox[{"\[ScriptL]", ">", "0"}]}], ",", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"U", ",", 
       RowBox[{
        SuperscriptBox["hte", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], "]"}], "]"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.847346888520905*^9, 3.847346888804017*^9}, {
  3.84734694160255*^9, 3.847346962236454*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox["2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "+", "\[ScriptL]", "+", 
        SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", "\[Beta]"}], "+", 
     FractionBox[
      RowBox[{"4", " ", "\[Gamma]"}], 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", 
        SuperscriptBox["\[ScriptL]", "2"]}]]]}], ")"}], " ", 
   RowBox[{"Y", "[", 
    RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], 
  RowBox[{"r", " ", 
   SqrtBox[
    RowBox[{"\[ScriptL]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]]}]]], "Output",
 CellChangeTimes->{3.8473469634721956`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptL]", "\[Element]", "Integers"}], "&&", 
     RowBox[{"\[ScriptL]", ">", "0"}]}], ",", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"V", ",", 
       RowBox[{
        SuperscriptBox["hte", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], "]"}], "]"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8473469028335896`*^9, 3.8473469033995614`*^9}, {
  3.847346974870504*^9, 3.8473469787405767`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"4", " ", 
    SqrtBox["2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["\[Beta]", 
       SqrtBox[
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]]], "+", 
      FractionBox["\[Gamma]", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", "\[ScriptL]", 
         " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]]]}], ")"}], " ", 
    RowBox[{"Y", "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "r"]}]], "Output",
 CellChangeTimes->{3.847346904363149*^9, 3.8473469802168226`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptL]", "\[Element]", "Integers"}], "&&", 
     RowBox[{"\[ScriptL]", ">", "0"}]}], ",", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"W", ",", 
       RowBox[{
        SuperscriptBox["hte", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], "]"}], "]"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8473469160815573`*^9, 3.8473469181599717`*^9}, {
  3.8473469858047595`*^9, 3.847346991099696*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"\[ScriptL]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], " ", "\[Beta]", " ", 
    RowBox[{"Y", "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "r"]}]], "Output",
 CellChangeTimes->{3.847346919163082*^9, 3.847346992463046*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptL]", "\[Element]", "Integers"}], "&&", 
    RowBox[{"\[ScriptL]", ">", "0"}]}], ",", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"U", "+", "V", "+", "W"}], ",", 
      RowBox[{
       SuperscriptBox["hte", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}], "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.847347007309952*^9, 3.847347028482566*^9}, {
  3.8473470798399644`*^9, 3.847347098217735*^9}, {3.847347150520562*^9, 
  3.8473471639937077`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.847347029931549*^9, 3.8473470990351677`*^9, 
  3.8473471655086107`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptL]", "\[Element]", "Integers"}], "&&", 
    RowBox[{"\[ScriptL]", ">", "0"}]}], ",", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"U", "+", "V", "+", "W"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.847546335925804*^9, 3.8475463430527134`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", "\[ScriptL]", 
      " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], " ", "\[Gamma]", " ", 
    RowBox[{"hte", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    RowBox[{"Y", "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], 
   RowBox[{
    SqrtBox["2"], " ", 
    SuperscriptBox["r", "2"]}]]}]], "Output",
 CellChangeTimes->{3.8475463441906285`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "R_{0r0r}=",
 Cell[BoxData[
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", "\[ScriptL]", 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], " ", "\[Gamma]", " ", 
     RowBox[{"hte", "[", 
      RowBox[{"t", ",", "r"}], "]"}], " ", 
     RowBox[{"Y", "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    RowBox[{
     SqrtBox["2"], " ", 
     SuperscriptBox["r", "2"]}]]}]],
  CellChangeTimes->{3.8475463441906285`*^9}],
 "."
}], "Subsection",
 CellChangeTimes->{{3.850912614062255*^9, 3.8509126488059206`*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["R_{0r0e}", "Subchapter",
 CellChangeTimes->{{3.8478837435100355`*^9, 3.8478837478311405`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"econtra", "[", 
    RowBox[{"[", "3", "]"}], "]"}], 
   RowBox[{"invg", "[", 
    RowBox[{"[", 
     RowBox[{"4", ",", "4"}], "]"}], "]"}], 
   RowBox[{
    RowBox[{"R", "[", "ss", "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"4", ",", "2", ",", "4", ",", "3"}], "]"}], "]"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.847883679915744*^9, 3.847883697362934*^9}, 
   3.847883751082225*^9, {3.8478840148989496`*^9, 3.8478840152424955`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8478841071655397`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"econtra", "[", 
    RowBox[{"[", "3", "]"}], "]"}], 
   RowBox[{"invg", "[", 
    RowBox[{"[", 
     RowBox[{"4", ",", "4"}], "]"}], "]"}], 
   RowBox[{
    RowBox[{"R", "[", "sp", "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"4", ",", "2", ",", "4", ",", "3"}], "]"}], "]"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.847883760372261*^9, 3.8478837606047115`*^9}, {
  3.8478840299094143`*^9, 3.8478840304224577`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.847884214391214*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"econtra", "[", 
    RowBox[{"[", "3", "]"}], "]"}], 
   RowBox[{"invg", "[", 
    RowBox[{"[", 
     RowBox[{"4", ",", "4"}], "]"}], "]"}], 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"hol", "[", 
       RowBox[{"t", ",", "r"}], "]"}], "Tol"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"4", ",", "2", ",", "4", ",", "3"}], "]"}], "]"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8478837826422677`*^9, 3.8478838067001095`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"hol", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["Y", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], 
  RowBox[{
   SuperscriptBox["r", "2"], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}]]], "Output",
 CellChangeTimes->{3.8478843021933565`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"econtra", "[", 
    RowBox[{"[", "3", "]"}], "]"}], 
   RowBox[{"invg", "[", 
    RowBox[{"[", 
     RowBox[{"4", ",", "4"}], "]"}], "]"}], 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"hot", "[", 
       RowBox[{"t", ",", "r"}], "]"}], "Tot"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"4", ",", "2", ",", "4", ",", "3"}], "]"}], "]"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8478840401693544`*^9, 3.8478840441284685`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["hot", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["Y", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], 
   RowBox[{
    SqrtBox["2"], " ", "r", " ", 
    SqrtBox[
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}]]}]], "Output",
 CellChangeTimes->{3.8478844147081013`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"econtra", "[", 
    RowBox[{"[", "3", "]"}], "]"}], 
   RowBox[{"invg", "[", 
    RowBox[{"[", 
     RowBox[{"4", ",", "4"}], "]"}], "]"}], 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"h1m", "[", 
       RowBox[{"t", ",", "r"}], "]"}], "T1m"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"4", ",", "2", ",", "4", ",", "3"}], "]"}], "]"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.847884054806104*^9, 3.8478840597596993`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox[
    FractionBox["1", 
     RowBox[{
      RowBox[{"2", " ", "\[ScriptL]"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ScriptL]", "2"]}]}]]], " ", 
   RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
   RowBox[{"h1m", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["Y", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "3"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["Y", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}], 
  RowBox[{
   SuperscriptBox["r", "2"], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}]]], "Output",
 CellChangeTimes->{3.8478846396434383`*^9}]
}, Open  ]],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox[
    FractionBox["1", 
     RowBox[{
      RowBox[{"2", " ", "\[ScriptL]"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ScriptL]", "2"]}]}]]], " ", 
   RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
   RowBox[{"h1m", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["Y", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
     RowBox[{"\[ScriptL]", 
      RowBox[{"(", 
       RowBox[{"\[ScriptL]", "+", "1"}], ")"}], 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], 
  RowBox[{
   SuperscriptBox["r", "2"], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}]]], "Input",
 CellChangeTimes->{{3.8497626708103285`*^9, 3.84976269762544*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"econtra", "[", 
    RowBox[{"[", "3", "]"}], "]"}], 
   RowBox[{"invg", "[", 
    RowBox[{"[", 
     RowBox[{"4", ",", "4"}], "]"}], "]"}], 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"h1e", "[", 
       RowBox[{"t", ",", "r"}], "]"}], "T1e"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"4", ",", "2", ",", "4", ",", "3"}], "]"}], "]"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8478840646531153`*^9, 3.847884072026981*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     FractionBox["1", 
      RowBox[{"\[ScriptL]", "+", 
       SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
    RowBox[{"h1e", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["Y", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], 
   RowBox[{
    SuperscriptBox["r", "2"], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}]]}]], "Output",
 CellChangeTimes->{3.847884803031572*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"econtra", "[", 
    RowBox[{"[", "3", "]"}], "]"}], 
   RowBox[{"invg", "[", 
    RowBox[{"[", 
     RowBox[{"4", ",", "4"}], "]"}], "]"}], 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"hte", "[", 
       RowBox[{"t", ",", "r"}], "]"}], "T2e"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"4", ",", "2", ",", "4", ",", "3"}], "]"}], "]"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.847884077179049*^9, 3.847884084500629*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"\[ScriptL]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]]}], "+", 
     RowBox[{"2", " ", 
      SqrtBox[
       FractionBox["1", 
        RowBox[{"\[ScriptL]", "+", 
         SuperscriptBox["\[ScriptL]", "2"]}]]]}]}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["hte", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["Y", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], 
  RowBox[{"2", " ", "r", " ", 
   SqrtBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}]]], "Output",
 CellChangeTimes->{3.847884882531911*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"econtra", "[", 
    RowBox[{"[", "4", "]"}], "]"}], 
   RowBox[{"invg", "[", 
    RowBox[{"[", 
     RowBox[{"3", ",", "3"}], "]"}], "]"}], 
   RowBox[{
    RowBox[{"R", "[", "ss", "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"3", ",", "2", ",", "3", ",", "4"}], "]"}], "]"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8478851423570194`*^9, 3.8478851684972486`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.847885219425399*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"econtra", "[", 
    RowBox[{"[", "4", "]"}], "]"}], 
   RowBox[{"invg", "[", 
    RowBox[{"[", 
     RowBox[{"3", ",", "3"}], "]"}], "]"}], 
   RowBox[{
    RowBox[{"R", "[", "sp", "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"3", ",", "2", ",", "3", ",", "4"}], "]"}], "]"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8478852338199687`*^9, 3.847885235584778*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.847885301532871*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"econtra", "[", 
    RowBox[{"[", "4", "]"}], "]"}], 
   RowBox[{"invg", "[", 
    RowBox[{"[", 
     RowBox[{"3", ",", "3"}], "]"}], "]"}], 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"hol", "[", 
       RowBox[{"t", ",", "r"}], "]"}], "Tol"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"3", ",", "2", ",", "3", ",", "4"}], "]"}], "]"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.847885311862585*^9, 3.8478853196714582`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
   RowBox[{"hol", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["Y", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], 
  RowBox[{
   SuperscriptBox["r", "2"], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}]]], "Output",
 CellChangeTimes->{3.847885373012842*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"econtra", "[", 
    RowBox[{"[", "4", "]"}], "]"}], 
   RowBox[{"invg", "[", 
    RowBox[{"[", 
     RowBox[{"3", ",", "3"}], "]"}], "]"}], 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"hot", "[", 
       RowBox[{"t", ",", "r"}], "]"}], "Tot"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"3", ",", "2", ",", "3", ",", "4"}], "]"}], "]"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8478854292049694`*^9, 3.847885433012929*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
    RowBox[{
     SuperscriptBox["hot", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["Y", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], 
   RowBox[{
    SqrtBox["2"], " ", "r", " ", 
    SqrtBox[
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}]]}]], "Output",
 CellChangeTimes->{3.847885501101467*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"econtra", "[", 
    RowBox[{"[", "4", "]"}], "]"}], 
   RowBox[{"invg", "[", 
    RowBox[{"[", 
     RowBox[{"3", ",", "3"}], "]"}], "]"}], 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"h1m", "[", 
       RowBox[{"t", ",", "r"}], "]"}], "T1m"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"3", ",", "2", ",", "3", ",", "4"}], "]"}], "]"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.847885527510784*^9, 3.8478855352092133`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox[
    FractionBox["1", 
     RowBox[{
      RowBox[{"2", " ", "\[ScriptL]"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ScriptL]", "2"]}]}]]], " ", 
   RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
   RowBox[{"h1m", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["Y", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["Y", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"3", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], ")"}]}], 
  RowBox[{
   SuperscriptBox["r", "2"], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}]]], "Output",
 CellChangeTimes->{3.8478856496825542`*^9}]
}, Open  ]],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox[
    FractionBox["1", 
     RowBox[{
      RowBox[{"2", " ", "\[ScriptL]"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ScriptL]", "2"]}]}]]], " ", 
   RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
   RowBox[{"h1m", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["Y", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
     RowBox[{"\[ScriptL]", 
      RowBox[{"(", 
       RowBox[{"\[ScriptL]", "+", "1"}], ")"}], 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], 
  RowBox[{
   SuperscriptBox["r", "2"], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}]]], "Input",
 CellChangeTimes->{{3.8497630656730776`*^9, 3.849763103891441*^9}, {
   3.8497636615792694`*^9, 3.8497636805216103`*^9}, 3.849763818224262*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"econtra", "[", 
    RowBox[{"[", "4", "]"}], "]"}], 
   RowBox[{"invg", "[", 
    RowBox[{"[", 
     RowBox[{"3", ",", "3"}], "]"}], "]"}], 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"h1e", "[", 
       RowBox[{"t", ",", "r"}], "]"}], "T1e"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"3", ",", "2", ",", "3", ",", "4"}], "]"}], "]"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8478856981381035`*^9, 3.847885702626672*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     FractionBox["1", 
      RowBox[{"\[ScriptL]", "+", 
       SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
    SuperscriptBox[
     RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
    RowBox[{"h1e", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["Y", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], 
   RowBox[{
    SuperscriptBox["r", "2"], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}]]}]], "Output",
 CellChangeTimes->{3.847885801216561*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"econtra", "[", 
    RowBox[{"[", "4", "]"}], "]"}], 
   RowBox[{"invg", "[", 
    RowBox[{"[", 
     RowBox[{"3", ",", "3"}], "]"}], "]"}], 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"hte", "[", 
       RowBox[{"t", ",", "r"}], "]"}], "T2e"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"3", ",", "2", ",", "3", ",", "4"}], "]"}], "]"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8497638432513285`*^9, 3.8497638492044077`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"\[ScriptL]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]]}], "+", 
     RowBox[{"2", " ", 
      SqrtBox[
       FractionBox["1", 
        RowBox[{"\[ScriptL]", "+", 
         SuperscriptBox["\[ScriptL]", "2"]}]]]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
   RowBox[{
    SuperscriptBox["hte", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["Y", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], 
  RowBox[{"2", " ", "r", " ", 
   SqrtBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}]]], "Output",
 CellChangeTimes->{3.8497640101427183`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Analysis of R_{0r0e}", "Subchapter",
 CellChangeTimes->{{3.84976256018353*^9, 3.8497625679088693`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"hol", "[", 
       RowBox[{"t", ",", "r"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"hol", "[", 
       RowBox[{"t", ",", "r"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}]]}], ")"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.849763263491777*^9, 3.849763264680597*^9}, {
  3.849763294699313*^9, 3.849763314887323*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"hol", "[", 
    RowBox[{"t", ",", "r"}], "]"}], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}], 
  SuperscriptBox["r", "2"]]], "Output",
 CellChangeTimes->{
  3.8497633153740206`*^9, {3.8504481347902665`*^9, 3.8504481386938457`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%31", "/.", 
   RowBox[{
    RowBox[{"hol", "[", 
     RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a", " ", 
       RowBox[{"hte", "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], "+", 
      RowBox[{"b", " ", "r", " ", 
       RowBox[{
        SuperscriptBox["hte", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8497668993741274`*^9, 3.8497669575076256`*^9}, {
  3.850448142183565*^9, 3.8504481426304*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"a", " ", 
      RowBox[{"hte", "[", 
       RowBox[{"t", ",", "r"}], "]"}]}], "+", 
     RowBox[{"b", " ", "r", " ", 
      RowBox[{
       SuperscriptBox["hte", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}], 
  SuperscriptBox["r", "2"]]], "Output",
 CellChangeTimes->{3.8497669580352182`*^9, 3.850448144276966*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["hot", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], 
      RowBox[{
       SqrtBox["2"], " ", "r", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}]]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["hot", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], 
     RowBox[{
      SqrtBox["2"], " ", "r", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}]]}], ")"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.849763335630845*^9, 3.8497633465516376`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["hot", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}], 
   RowBox[{
    SqrtBox["2"], " ", "r"}]]}]], "Output",
 CellChangeTimes->{3.849763347094187*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.849767040368033*^9, 3.8497670714374485`*^9}, 
   3.8509124150276165`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[Alpha]", " ", 
     RowBox[{
      SuperscriptBox["hte", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}], 
    RowBox[{
     SqrtBox["2"], " ", "r"}]]}], "//"}]], "Input",
 CellChangeTimes->{{3.849766999921205*^9, 3.849767011601965*^9}, {
  3.8497671185220346`*^9, 3.8497671187185097`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      SqrtBox[
       FractionBox["1", 
        RowBox[{
         RowBox[{"2", " ", "\[ScriptL]"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ScriptL]", "2"]}]}]]], " ", 
      RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"h1m", "[", 
       RowBox[{"t", ",", "r"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
        RowBox[{"\[ScriptL]", 
         RowBox[{"(", 
          RowBox[{"\[ScriptL]", "+", "1"}], ")"}], 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{
      SqrtBox[
       FractionBox["1", 
        RowBox[{
         RowBox[{"2", " ", "\[ScriptL]"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ScriptL]", "2"]}]}]]], " ", 
      RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"h1m", "[", 
       RowBox[{"t", ",", "r"}], "]"}], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "+", 
        RowBox[{"\[ScriptL]", 
         RowBox[{"(", 
          RowBox[{"\[ScriptL]", "+", "1"}], ")"}], 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}]]}], ")"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8497633780763273`*^9, 3.8497633862235374`*^9}, {
  3.849763694310611*^9, 3.849763710146785*^9}, {3.8497637442136855`*^9, 
  3.8497637926032686`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8497637956790543`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SqrtBox["2"], " ", 
      SqrtBox[
       FractionBox["1", 
        RowBox[{"\[ScriptL]", "+", 
         SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"h1e", "[", 
       RowBox[{"t", ",", "r"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}]]}], "-", 
   FractionBox[
    RowBox[{
     SqrtBox["2"], " ", 
     SqrtBox[
      FractionBox["1", 
       RowBox[{"\[ScriptL]", "+", 
        SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
     RowBox[{"h1e", "[", 
      RowBox[{"t", ",", "r"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], 
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}]]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.849763857831334*^9, 3.849763870395733*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     FractionBox["1", 
      RowBox[{"\[ScriptL]", "+", 
       SuperscriptBox["\[ScriptL]", "2"]}]]], " ", 
    RowBox[{"h1e", "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["Y", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}], 
   SuperscriptBox["r", "2"]]}]], "Output",
 CellChangeTimes->{3.849763871156699*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SqrtBox["2"], " ", 
     SqrtBox[
      FractionBox["1", 
       RowBox[{"\[ScriptL]", "+", 
        SuperscriptBox["\[ScriptL]", "2"]}]]], "\[Beta]", " ", 
     RowBox[{"hte", "[", 
      RowBox[{"t", ",", "r"}], "]"}], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}], 
    SuperscriptBox["r", "2"]]}], "//"}]], "Input",
 CellChangeTimes->{{3.849767048510256*^9, 3.8497670512080417`*^9}, {
  3.849767112157056*^9, 3.8497671123266044`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptL]", "\[Element]", "Integers"}], "&&", 
    RowBox[{"\[ScriptL]", ">", "0"}]}], ",", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SqrtBox[
           RowBox[{"\[ScriptL]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]]}], "+", 
         RowBox[{"2", " ", 
          SqrtBox[
           FractionBox["1", 
            RowBox[{"\[ScriptL]", "+", 
             SuperscriptBox["\[ScriptL]", "2"]}]]]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["hte", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], 
      RowBox[{"2", " ", "r", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SqrtBox[
           RowBox[{"\[ScriptL]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]]}], "+", 
         RowBox[{"2", " ", 
          SqrtBox[
           FractionBox["1", 
            RowBox[{"\[ScriptL]", "+", 
             SuperscriptBox["\[ScriptL]", "2"]}]]]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["hte", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], 
      RowBox[{"2", " ", "r", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}]]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8497668103518057`*^9, 3.849766854569542*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", 
      SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["hte", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], 
      RowBox[{"\[ScriptL]", "+", 
       SuperscriptBox["\[ScriptL]", "2"]}]]]}], 
   RowBox[{"2", " ", "r"}]]}]], "Output",
 CellChangeTimes->{{3.8497668373735294`*^9, 3.8497668559668036`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", 
        SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", "\[Gamma]", " ", 
      RowBox[{
       SuperscriptBox["hte", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}], " ", 
      SqrtBox[
       FractionBox[
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], 
        RowBox[{"\[ScriptL]", "+", 
         SuperscriptBox["\[ScriptL]", "2"]}]]]}], 
     RowBox[{"2", " ", "r"}]]}], "-", 
   FractionBox[
    RowBox[{
     SqrtBox["2"], " ", 
     SqrtBox[
      FractionBox["1", 
       RowBox[{"\[ScriptL]", "+", 
        SuperscriptBox["\[ScriptL]", "2"]}]]], "\[Beta]", " ", 
     RowBox[{"hte", "[", 
      RowBox[{"t", ",", "r"}], "]"}], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}], 
    SuperscriptBox["r", "2"]], "-", 
   FractionBox[
    RowBox[{"\[Alpha]", " ", 
     RowBox[{
      SuperscriptBox["hte", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}], 
    RowBox[{
     SqrtBox["2"], " ", "r"}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"hte", "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{"b", " ", "r", " ", 
        RowBox[{
         SuperscriptBox["hte", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}], 
    SuperscriptBox["r", "2"]]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.849767084189848*^9, 3.8497670998818855`*^9}, {
   3.8497671724446335`*^9, 3.8497671953593493`*^9}, 3.8504481642575283`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "2"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"a", "-", 
       RowBox[{
        SqrtBox["2"], " ", 
        SqrtBox[
         FractionBox["1", 
          RowBox[{"\[ScriptL]", "+", 
           SuperscriptBox["\[ScriptL]", "2"]}]]], " ", "\[Beta]"}]}], ")"}], 
     " ", 
     RowBox[{"hte", "[", 
      RowBox[{"t", ",", "r"}], "]"}], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}], "+", 
    RowBox[{"r", " ", 
     RowBox[{
      SuperscriptBox["hte", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "b"}], "-", 
          RowBox[{
           SqrtBox["2"], " ", "\[Alpha]"}]}], ")"}], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["Y", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", 
          SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", "\[Gamma]", " ", 
        SqrtBox[
         FractionBox[
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["Y", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["Y", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], 
          RowBox[{"\[ScriptL]", "+", 
           SuperscriptBox["\[ScriptL]", "2"]}]]]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.849767200678125*^9, 3.850448169849579*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%33", "/.", 
     RowBox[{"a", "\[Rule]", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["2", 
           RowBox[{"\[ScriptL]", 
            RowBox[{"(", 
             RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}]], ")"}], 
         FractionBox["1", "2"]], "\[Beta]"}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[ScriptL]", "-", "1"}], ")"}], 
           FractionBox[
            RowBox[{"(", 
             RowBox[{"\[ScriptL]", "+", "2"}], ")"}], 
            RowBox[{"2", "\[ScriptL]", 
             RowBox[{"(", 
              RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}]]}], ")"}], 
         FractionBox["1", "2"]], "\[Gamma]"}]}]}]}], "/.", 
    RowBox[{"b", "->", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["2", 
          RowBox[{"\[ScriptL]", 
           RowBox[{"(", 
            RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}]], ")"}], 
        FractionBox["1", "2"]], "\[Beta]"}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["2", 
          RowBox[{"\[ScriptL]", 
           RowBox[{"(", 
            RowBox[{"\[ScriptL]", "+", "1"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"\[ScriptL]", "+", "2"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"\[ScriptL]", "-", "1"}], ")"}]}]], ")"}], 
        FractionBox["1", "2"]], "\[Gamma]"}]}]}]}], "/.", 
   RowBox[{"\[Alpha]", "\[Rule]", 
    RowBox[{
     RowBox[{"2", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["1", 
         RowBox[{"\[ScriptL]", 
          RowBox[{"(", 
           RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}]], ")"}], 
       FractionBox["1", "2"]], "\[Beta]"}], "+", 
     RowBox[{"2", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["1", 
         RowBox[{"\[ScriptL]", 
          RowBox[{"(", 
           RowBox[{"\[ScriptL]", "+", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"\[ScriptL]", "+", "2"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"\[ScriptL]", "-", "1"}], ")"}]}]], ")"}], 
       FractionBox["1", "2"]], "\[Gamma]"}]}]}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.849767239021223*^9, 3.8497672692194486`*^9}, {
  3.8504481783089547`*^9, 3.850448178502448*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[Gamma]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SqrtBox[
        RowBox[{"2", "-", 
         FractionBox["4", "\[ScriptL]"], "+", 
         FractionBox["4", 
          RowBox[{"1", "+", "\[ScriptL]"}]]}]], " ", 
       RowBox[{"hte", "[", 
        RowBox[{"t", ",", "r"}], "]"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}], "+", 
      RowBox[{"r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", 
         SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["hte", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["Y", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["Y", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], 
         RowBox[{"\[ScriptL]", "+", 
          SuperscriptBox["\[ScriptL]", "2"]}]]]}]}], ")"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "2"]}]]}]], "Output",
 CellChangeTimes->{3.849767284861123*^9, 3.8504481819382505`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptL]", "\[Element]", "Integers"}], "&&", 
    RowBox[{"\[ScriptL]", ">", "0"}], "&&", 
    RowBox[{"\[Gamma]", "\[Element]", "Reals"}], "&&", 
    RowBox[{"\[Gamma]", ">", "0"}], "&&", 
    RowBox[{"\[Beta]", "\[Element]", "Reals"}], "&&", 
    RowBox[{"\[Beta]", ">", "0"}]}], ",", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SqrtBox[
             RowBox[{"2", "-", 
              FractionBox["4", "\[ScriptL]"], "+", 
              FractionBox["4", 
               RowBox[{"1", "+", "\[ScriptL]"}]]}]], " ", 
            RowBox[{"hte", "[", 
             RowBox[{"t", ",", "r"}], "]"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["Y", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["Y", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}], "+", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["hte", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "r"}], "]"}], " ", 
            SqrtBox[
             FractionBox[
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["Y", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["Y", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], 
              RowBox[{"\[ScriptL]", "+", 
               SuperscriptBox["\[ScriptL]", "2"]}]]]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"]}]]}], ",", 
      RowBox[{
       SuperscriptBox["hte", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "r"}], "]"}]}], " ", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8504467518616962`*^9, 3.85044677425381*^9}, 
   3.850448195199782*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", 
      SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", "\[Gamma]", " ", 
    SqrtBox[
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], 
      RowBox[{"\[ScriptL]", "+", 
       SuperscriptBox["\[ScriptL]", "2"]}]]]}], 
   RowBox[{"2", " ", "r"}]]}]], "Output",
 CellChangeTimes->{3.8504467825087333`*^9, 3.8504481971695385`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "\[Gamma]"}], " ", 
  FractionBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", 
     SuperscriptBox["\[ScriptL]", "2"]}], ")"}], 
   RowBox[{"2", "r", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[ScriptL]", 
       RowBox[{"(", 
        RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}], ")"}], 
     FractionBox["1", "2"]]}]]}]], "Input",
 CellChangeTimes->{{3.8504484232283645`*^9, 3.850448446427024*^9}, {
  3.8504485932144856`*^9, 3.8504486009817123`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptL]", "\[Element]", "Integers"}], "&&", 
    RowBox[{"\[ScriptL]", ">", "0"}], "&&", 
    RowBox[{"\[Gamma]", "\[Element]", "Reals"}], "&&", 
    RowBox[{"\[Gamma]", ">", "0"}], "&&", 
    RowBox[{"\[Beta]", "\[Element]", "Reals"}], "&&", 
    RowBox[{"\[Beta]", ">", "0"}]}], ",", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SqrtBox[
             RowBox[{"2", "-", 
              FractionBox["4", "\[ScriptL]"], "+", 
              FractionBox["4", 
               RowBox[{"1", "+", "\[ScriptL]"}]]}]], " ", 
            RowBox[{"hte", "[", 
             RowBox[{"t", ",", "r"}], "]"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["Y", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["Y", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}]]}], "+", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["hte", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "r"}], "]"}], " ", 
            SqrtBox[
             FractionBox[
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["Y", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["Y", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], 
              RowBox[{"\[ScriptL]", "+", 
               SuperscriptBox["\[ScriptL]", "2"]}]]]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"]}]]}], ",", 
      RowBox[{"hte", "[", 
       RowBox[{"t", ",", "r"}], "]"}]}], " ", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8504468531376204`*^9, 3.850446853529572*^9}, 
   3.850448214123173*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[Gamma]", " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "-", 
        FractionBox["4", "\[ScriptL]"], "+", 
        FractionBox["4", 
         RowBox[{"1", "+", "\[ScriptL]"}]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["Y", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], "+", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}], "2"]}], ")"}]}]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "2"]}]]}]], "Output",
 CellChangeTimes->{3.850446855038536*^9, 3.8504482154446383`*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}]
}, Open  ]]
},
WindowSize->{1520, 805},
WindowMargins->{{-8, Automatic}, {Automatic, 0}},
Magnification:>1.2 Inherited,
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 220, 4, 74, "Subchapter"],
Cell[CellGroupData[{
Cell[803, 28, 1080, 25, 456, "Subchapter"],
Cell[1886, 55, 271, 9, 12, "Text"],
Cell[CellGroupData[{
Cell[2182, 68, 697, 20, 41, "Input"],
Cell[2882, 90, 1806, 35, 41, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4725, 130, 154, 3, 37, "Input"],
Cell[4882, 135, 1738, 34, 56, "Output"]
}, Open  ]],
Cell[6635, 172, 270, 7, 37, "Input"],
Cell[CellGroupData[{
Cell[6930, 183, 251, 7, 86, "Input"],
Cell[7184, 192, 543, 10, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7764, 207, 1710, 48, 62, "Input"],
Cell[9477, 257, 2531, 68, 86, "Output"]
}, Open  ]],
Cell[12023, 328, 260, 7, 37, "Input"],
Cell[12286, 337, 780, 23, 65, "Input"],
Cell[CellGroupData[{
Cell[13091, 364, 990, 29, 52, "Input"],
Cell[14084, 395, 1263, 36, 67, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15384, 436, 694, 21, 60, "Input"],
Cell[16081, 459, 2658, 82, 70, "Output"]
}, Open  ]],
Cell[18754, 544, 894, 28, 65, "Input"],
Cell[CellGroupData[{
Cell[19673, 576, 990, 29, 52, "Input"],
Cell[20666, 607, 1259, 36, 67, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21962, 648, 694, 21, 60, "Input"],
Cell[22659, 671, 2753, 84, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25449, 760, 550, 15, 37, "Input"],
Cell[26002, 777, 1053, 22, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27092, 804, 220, 5, 37, "Input"],
Cell[27315, 811, 93, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27445, 817, 1512, 43, 65, "Input"],
Cell[28960, 862, 3212, 88, 90, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32209, 955, 1751, 49, 86, "Input"],
Cell[33963, 1006, 2174, 72, 91, "Output"]
}, Open  ]],
Cell[36152, 1081, 1929, 57, 65, "Input"],
Cell[CellGroupData[{
Cell[38106, 1142, 1751, 49, 86, "Input"],
Cell[39860, 1193, 1095, 36, 66, "Output"]
}, Open  ]],
Cell[40970, 1232, 905, 26, 64, "Input"],
Cell[CellGroupData[{
Cell[41900, 1262, 1751, 49, 86, "Input"],
Cell[43654, 1313, 871, 31, 63, "Output"]
}, Open  ]],
Cell[44540, 1347, 1038, 31, 37, "Input"],
Cell[45581, 1380, 617, 19, 57, "Input"],
Cell[46201, 1401, 473, 15, 69, "Input"],
Cell[CellGroupData[{
Cell[46699, 1420, 514, 16, 37, "Input"],
Cell[47216, 1438, 1826, 51, 66, "Output"]
}, Open  ]],
Cell[49057, 1492, 352, 11, 37, "Input"],
Cell[49412, 1505, 6097, 164, 134, "Input"],
Cell[CellGroupData[{
Cell[55534, 1673, 245, 6, 37, "Input"],
Cell[55782, 1681, 117, 2, 37, "Output"]
}, Open  ]],
Cell[55914, 1686, 1109, 32, 37, "Input"],
Cell[57026, 1720, 94, 1, 37, "Input"],
Cell[CellGroupData[{
Cell[57145, 1725, 296, 8, 37, "Input"],
Cell[57444, 1735, 72, 1, 37, "Output"]
}, Open  ]],
Cell[57531, 1739, 212, 5, 37, "Input"],
Cell[57746, 1746, 334, 9, 37, "Input"],
Cell[58083, 1757, 348, 8, 37, "Input"],
Cell[58434, 1767, 283, 8, 37, "Input"],
Cell[CellGroupData[{
Cell[58742, 1779, 278, 8, 37, "Input"],
Cell[59023, 1789, 1033, 28, 94, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[60105, 1823, 98, 1, 74, "Subchapter"],
Cell[CellGroupData[{
Cell[60228, 1828, 903, 26, 62, "Input"],
Cell[61134, 1856, 72, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61243, 1862, 903, 26, 62, "Input"],
Cell[62149, 1890, 6813, 199, 136, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68999, 2094, 992, 29, 62, "Input"],
Cell[69994, 2125, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70101, 2131, 991, 29, 62, "Input"],
Cell[71095, 2162, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71202, 2168, 991, 29, 62, "Input"],
Cell[72196, 2199, 1150, 40, 84, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73383, 2244, 992, 29, 62, "Input"],
Cell[74378, 2275, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74485, 2281, 991, 29, 62, "Input"],
Cell[75479, 2312, 70, 1, 37, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[75598, 2319, 96, 1, 74, "Subchapter"],
Cell[CellGroupData[{
Cell[75719, 2324, 902, 26, 62, "Input"],
Cell[76624, 2352, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76731, 2358, 903, 26, 62, "Input"],
Cell[77637, 2386, 70, 1, 37, "Output"]
}, Open  ]],
Cell[77722, 2390, 925, 28, 62, "Input"],
Cell[CellGroupData[{
Cell[78672, 2422, 990, 29, 62, "Input"],
Cell[79665, 2453, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79772, 2459, 993, 29, 62, "Input"],
Cell[80768, 2490, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80875, 2496, 991, 29, 62, "Input"],
Cell[81869, 2527, 5198, 159, 156, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87104, 2691, 993, 29, 62, "Input"],
Cell[88100, 2722, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88207, 2728, 991, 29, 62, "Input"],
Cell[89201, 2759, 70, 1, 37, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[89320, 2766, 123, 2, 74, "Subchapter"],
Cell[CellGroupData[{
Cell[89468, 2772, 901, 26, 62, "Input"],
Cell[90372, 2800, 72, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90481, 2806, 835, 25, 62, "Input"],
Cell[91319, 2833, 1600, 55, 85, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92956, 2893, 925, 28, 62, "Input"],
Cell[93884, 2923, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93991, 2929, 925, 28, 62, "Input"],
Cell[94919, 2959, 72, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95028, 2965, 925, 28, 62, "Input"],
Cell[95956, 2995, 1397, 48, 84, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97390, 3048, 925, 28, 62, "Input"],
Cell[98318, 3078, 72, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98427, 3084, 1030, 30, 62, "Input"],
Cell[99460, 3116, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99567, 3122, 1597, 54, 91, "Input"],
Cell[101167, 3178, 914, 33, 109, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[102130, 3217, 95, 1, 88, "Subchapter"],
Cell[CellGroupData[{
Cell[102250, 3222, 991, 29, 62, "Input"],
Cell[103244, 3253, 72, 1, 37, "Output"]
}, Open  ]],
Cell[103331, 3257, 69, 1, 37, "Input"],
Cell[CellGroupData[{
Cell[103425, 3262, 991, 29, 62, "Input"],
Cell[104419, 3293, 72, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104528, 3299, 993, 29, 62, "Input"],
Cell[105524, 3330, 4327, 138, 101, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109888, 3473, 991, 29, 62, "Input"],
Cell[110882, 3504, 4068, 135, 101, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114987, 3644, 995, 29, 62, "Input"],
Cell[115985, 3675, 4430, 144, 101, "Output"]
}, Open  ]],
Cell[120430, 3822, 271, 9, 9, "Text"],
Cell[120704, 3833, 94, 1, 37, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120835, 3839, 98, 1, 74, "Subchapter"],
Cell[CellGroupData[{
Cell[120958, 3844, 951, 27, 62, "Input"],
Cell[121912, 3873, 70, 1, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122019, 3879, 991, 29, 74, "Input"],
Cell[123013, 3910, 70, 1, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123120, 3916, 993, 29, 74, "Input"],
Cell[124116, 3947, 3810, 123, 111, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127963, 4075, 8588, 263, 257, "Input"],
Cell[136554, 4340, 1490, 50, 84, "Output"]
}, Open  ]],
Cell[138059, 4393, 271, 9, 9, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138367, 4407, 96, 1, 74, "Subchapter"],
Cell[CellGroupData[{
Cell[138488, 4412, 901, 26, 62, "Input"],
Cell[139392, 4440, 1208, 42, 67, "Output"]
}, Open  ]],
Cell[140615, 4485, 67, 1, 37, "Input"],
Cell[CellGroupData[{
Cell[140707, 4490, 902, 26, 62, "Input"],
Cell[141612, 4518, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141719, 4524, 925, 28, 62, "Input"],
Cell[142647, 4554, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142754, 4560, 990, 29, 62, "Input"],
Cell[143747, 4591, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143854, 4597, 995, 29, 62, "Input"],
Cell[144852, 4628, 69, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144958, 4634, 993, 29, 62, "Input"],
Cell[145954, 4665, 1116, 40, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147107, 4710, 993, 29, 62, "Input"],
Cell[148103, 4741, 70, 1, 44, "Output"]
}, Open  ]],
Cell[148188, 4745, 271, 9, 10, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148496, 4759, 96, 1, 88, "Subchapter"],
Cell[CellGroupData[{
Cell[148617, 4764, 901, 26, 74, "Input"],
Cell[149521, 4792, 70, 1, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149628, 4798, 903, 26, 74, "Input"],
Cell[150534, 4826, 1061, 38, 79, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151632, 4869, 990, 29, 74, "Input"],
Cell[152625, 4900, 72, 1, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152734, 4906, 993, 29, 74, "Input"],
Cell[153730, 4937, 70, 1, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153837, 4943, 991, 29, 62, "Input"],
Cell[154831, 4974, 1116, 40, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155984, 5019, 995, 29, 62, "Input"],
Cell[156982, 5050, 72, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157091, 5056, 993, 29, 62, "Input"],
Cell[158087, 5087, 70, 1, 37, "Output"]
}, Open  ]],
Cell[158172, 5091, 271, 9, 9, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158480, 5105, 98, 1, 74, "Subchapter"],
Cell[CellGroupData[{
Cell[158603, 5110, 905, 26, 62, "Input"],
Cell[159511, 5138, 389, 14, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159937, 5157, 900, 26, 62, "Input"],
Cell[160840, 5185, 371, 13, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161248, 5203, 991, 29, 62, "Input"],
Cell[162242, 5234, 369, 13, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162648, 5252, 990, 29, 62, "Input"],
Cell[163641, 5283, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163748, 5289, 993, 29, 62, "Input"],
Cell[164744, 5320, 69, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164850, 5326, 991, 29, 62, "Input"],
Cell[165844, 5357, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[165951, 5363, 1039, 30, 62, "Input"],
Cell[166993, 5395, 94, 1, 37, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[167136, 5402, 586, 15, 113, "Subchapter"],
Cell[167725, 5419, 271, 9, 9, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168033, 5433, 147, 2, 74, "Subchapter"],
Cell[CellGroupData[{
Cell[168205, 5439, 903, 26, 62, "Input"],
Cell[169111, 5467, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[169218, 5473, 900, 26, 62, "Input"],
Cell[170121, 5501, 1232, 43, 67, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[171390, 5549, 967, 29, 74, "Input"],
Cell[172360, 5580, 1029, 36, 78, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[173426, 5621, 993, 29, 74, "Input"],
Cell[174422, 5652, 70, 1, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[174529, 5658, 993, 29, 74, "Input"],
Cell[175525, 5689, 70, 1, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175632, 5695, 991, 29, 74, "Input"],
Cell[176626, 5726, 1498, 52, 100, "Output"]
}, Open  ]],
Cell[178139, 5781, 68, 1, 44, "Input"],
Cell[CellGroupData[{
Cell[178232, 5786, 990, 29, 74, "Input"],
Cell[179225, 5817, 70, 1, 44, "Output"]
}, Open  ]],
Cell[179310, 5821, 271, 9, 10, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179618, 5835, 98, 1, 74, "Subchapter"],
Cell[CellGroupData[{
Cell[179741, 5840, 901, 26, 62, "Input"],
Cell[180645, 5868, 72, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180754, 5874, 901, 26, 62, "Input"],
Cell[181658, 5902, 1704, 58, 85, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183399, 5965, 993, 29, 62, "Input"],
Cell[184395, 5996, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184502, 6002, 991, 29, 62, "Input"],
Cell[185496, 6033, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[185603, 6039, 991, 29, 62, "Input"],
Cell[186597, 6070, 1496, 52, 84, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[188130, 6127, 2302, 71, 68, "Input"],
Cell[190435, 6200, 1819, 60, 67, "Output"]
}, Open  ]],
Cell[192269, 6263, 145, 2, 37, "Input"],
Cell[CellGroupData[{
Cell[192439, 6269, 990, 29, 62, "Input"],
Cell[193432, 6300, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[193539, 6306, 993, 29, 74, "Input"],
Cell[194535, 6337, 72, 1, 44, "Output"]
}, Open  ]],
Cell[194622, 6341, 271, 9, 10, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[194930, 6355, 96, 1, 88, "Subchapter"],
Cell[CellGroupData[{
Cell[195051, 6360, 903, 26, 74, "Input"],
Cell[195957, 6388, 5048, 153, 109, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[201042, 6546, 901, 26, 74, "Input"],
Cell[201946, 6574, 5357, 171, 156, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[207340, 6750, 991, 29, 74, "Input"],
Cell[208334, 6781, 70, 1, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[208441, 6787, 993, 29, 74, "Input"],
Cell[209437, 6818, 420, 15, 73, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[209894, 6838, 991, 29, 74, "Input"],
Cell[210888, 6869, 72, 1, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[210997, 6875, 991, 29, 74, "Input"],
Cell[211991, 6906, 70, 1, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[212098, 6912, 992, 29, 74, "Input"],
Cell[213093, 6943, 5277, 157, 153, "Output"]
}, Open  ]],
Cell[218385, 7103, 271, 9, 10, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[218693, 7117, 98, 1, 88, "Subchapter"],
Cell[CellGroupData[{
Cell[218816, 7122, 901, 26, 74, "Input"],
Cell[219720, 7150, 3941, 126, 109, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[223698, 7281, 903, 26, 74, "Input"],
Cell[224604, 7309, 3776, 122, 111, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[228417, 7436, 993, 29, 74, "Input"],
Cell[229413, 7467, 70, 1, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[229520, 7473, 993, 29, 74, "Input"],
Cell[230516, 7504, 72, 1, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[230625, 7510, 991, 29, 74, "Input"],
Cell[231619, 7541, 70, 1, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231726, 7547, 993, 29, 74, "Input"],
Cell[232722, 7578, 70, 1, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[232829, 7584, 993, 29, 74, "Input"],
Cell[233825, 7615, 4012, 131, 98, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[237886, 7752, 197, 3, 74, "Subchapter"],
Cell[CellGroupData[{
Cell[238108, 7759, 903, 26, 62, "Input"],
Cell[239014, 7787, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[239121, 7793, 901, 26, 62, "Input"],
Cell[240025, 7821, 6598, 198, 136, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[246660, 8024, 993, 29, 62, "Input"],
Cell[247656, 8055, 72, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[247765, 8061, 992, 29, 62, "Input"],
Cell[248760, 8092, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[248867, 8098, 991, 29, 62, "Input"],
Cell[249861, 8129, 1208, 42, 84, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[251106, 8176, 995, 29, 62, "Input"],
Cell[252104, 8207, 69, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[252210, 8213, 990, 29, 62, "Input"],
Cell[253203, 8244, 70, 1, 44, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[253322, 8251, 96, 1, 88, "Subchapter"],
Cell[CellGroupData[{
Cell[253443, 8256, 901, 26, 74, "Input"],
Cell[254347, 8284, 72, 1, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[254456, 8290, 902, 26, 74, "Input"],
Cell[255361, 8318, 10546, 334, 375, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[265944, 8657, 991, 29, 74, "Input"],
Cell[266938, 8688, 407, 14, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[267382, 8707, 991, 29, 74, "Input"],
Cell[268376, 8738, 730, 26, 78, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[269143, 8769, 993, 29, 74, "Input"],
Cell[270139, 8800, 3953, 125, 111, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[274129, 8930, 993, 29, 74, "Input"],
Cell[275125, 8961, 5429, 167, 153, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[280603, 9134, 98, 1, 88, "Subchapter"],
Cell[CellGroupData[{
Cell[280726, 9139, 901, 26, 74, "Input"],
Cell[281630, 9167, 70, 1, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[281737, 9173, 903, 26, 74, "Input"],
Cell[282643, 9201, 11157, 327, 288, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[293837, 9533, 967, 29, 62, "Input"],
Cell[294807, 9564, 72, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[294916, 9570, 990, 29, 62, "Input"],
Cell[295909, 9601, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[296016, 9607, 993, 29, 62, "Input"],
Cell[297012, 9638, 3953, 125, 93, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[301002, 9768, 993, 29, 62, "Input"],
Cell[301998, 9799, 4217, 136, 101, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[306252, 9940, 1040, 30, 62, "Input"],
Cell[307295, 9972, 4271, 143, 101, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[311615, 10121, 98, 1, 74, "Subchapter"],
Cell[CellGroupData[{
Cell[311738, 10126, 903, 26, 62, "Input"],
Cell[312644, 10154, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[312751, 10160, 900, 26, 62, "Input"],
Cell[313654, 10188, 11200, 353, 282, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[324891, 10546, 993, 29, 74, "Input"],
Cell[325887, 10577, 409, 14, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[326333, 10596, 991, 29, 74, "Input"],
Cell[327327, 10627, 4217, 136, 121, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[331581, 10768, 991, 29, 74, "Input"],
Cell[332575, 10799, 4327, 138, 121, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[336939, 10942, 989, 29, 62, "Input"],
Cell[337931, 10973, 5675, 176, 130, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[343655, 11155, 96, 1, 74, "Subchapter"],
Cell[CellGroupData[{
Cell[343776, 11160, 903, 26, 62, "Input"],
Cell[344682, 11188, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[344789, 11194, 903, 26, 62, "Input"],
Cell[345695, 11222, 5546, 170, 187, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[351278, 11397, 995, 29, 62, "Input"],
Cell[352276, 11428, 69, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[352382, 11434, 991, 29, 62, "Input"],
Cell[353376, 11465, 1063, 37, 71, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[354476, 11507, 993, 29, 62, "Input"],
Cell[355472, 11538, 69, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[355578, 11544, 991, 29, 62, "Input"],
Cell[356572, 11575, 1148, 40, 84, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[357757, 11620, 991, 29, 62, "Input"],
Cell[358751, 11651, 1345, 47, 85, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[360145, 11704, 96, 1, 74, "Subchapter"],
Cell[CellGroupData[{
Cell[360266, 11709, 901, 26, 62, "Input"],
Cell[361170, 11737, 5406, 165, 119, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[366613, 11907, 896, 26, 74, "Input"],
Cell[367512, 11935, 5546, 172, 156, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[373095, 12112, 993, 29, 74, "Input"],
Cell[374091, 12143, 70, 1, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[374198, 12149, 967, 29, 74, "Input"],
Cell[375168, 12180, 422, 15, 73, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[375627, 12200, 989, 29, 74, "Input"],
Cell[376619, 12231, 70, 1, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[376726, 12237, 993, 29, 74, "Input"],
Cell[377722, 12268, 72, 1, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[377831, 12274, 991, 29, 74, "Input"],
Cell[378825, 12305, 5532, 166, 156, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[384406, 12477, 149, 2, 88, "Subchapter"],
Cell[CellGroupData[{
Cell[384580, 12483, 952, 27, 74, "Input"],
Cell[385535, 12512, 92, 1, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[385664, 12518, 900, 26, 74, "Input"],
Cell[386567, 12546, 70, 1, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[386674, 12552, 1045, 30, 62, "Input"],
Cell[387722, 12584, 72, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[387831, 12590, 1016, 30, 62, "Input"],
Cell[388850, 12622, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[388957, 12628, 990, 29, 62, "Input"],
Cell[389950, 12659, 5024, 158, 156, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[395011, 12822, 991, 29, 62, "Input"],
Cell[396005, 12853, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[396112, 12859, 991, 29, 62, "Input"],
Cell[397106, 12890, 72, 1, 37, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[397227, 12897, 96, 1, 74, "Subchapter"],
Cell[CellGroupData[{
Cell[397348, 12902, 905, 26, 62, "Input"],
Cell[398256, 12930, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[398363, 12936, 901, 26, 62, "Input"],
Cell[399267, 12964, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[399374, 12970, 991, 29, 62, "Input"],
Cell[400368, 13001, 5176, 162, 119, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[405581, 13168, 990, 29, 62, "Input"],
Cell[406574, 13199, 805, 28, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[407416, 13232, 991, 29, 62, "Input"],
Cell[408410, 13263, 4209, 140, 101, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[412656, 13408, 991, 29, 62, "Input"],
Cell[413650, 13439, 4285, 140, 101, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[417972, 13584, 991, 29, 62, "Input"],
Cell[418966, 13615, 5902, 178, 130, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[424917, 13799, 98, 1, 74, "Subchapter"],
Cell[CellGroupData[{
Cell[425040, 13804, 901, 26, 62, "Input"],
Cell[425944, 13832, 72, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[426053, 13838, 901, 26, 62, "Input"],
Cell[426957, 13866, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[427064, 13872, 1042, 30, 62, "Input"],
Cell[428109, 13904, 3916, 125, 91, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[432062, 14034, 1065, 30, 62, "Input"],
Cell[433130, 14066, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[433237, 14072, 993, 29, 74, "Input"],
Cell[434233, 14103, 5017, 163, 121, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[439287, 14271, 992, 29, 74, "Input"],
Cell[440282, 14302, 4207, 140, 121, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[444526, 14447, 1044, 30, 74, "Input"],
Cell[445573, 14479, 4465, 145, 121, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[450087, 14630, 98, 1, 74, "Subchapter"],
Cell[CellGroupData[{
Cell[450210, 14635, 903, 26, 62, "Input"],
Cell[451116, 14663, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[451223, 14669, 901, 26, 62, "Input"],
Cell[452127, 14697, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[452234, 14703, 993, 29, 62, "Input"],
Cell[453230, 14734, 4863, 151, 91, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[458130, 14890, 993, 29, 62, "Input"],
Cell[459126, 14921, 805, 28, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[459968, 14954, 995, 29, 62, "Input"],
Cell[460966, 14985, 4365, 141, 101, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[465368, 15131, 993, 29, 62, "Input"],
Cell[466364, 15162, 4003, 129, 101, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[470404, 15296, 990, 29, 62, "Input"],
Cell[471397, 15327, 5647, 169, 128, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[477093, 15502, 96, 1, 74, "Subchapter"],
Cell[CellGroupData[{
Cell[477214, 15507, 901, 26, 62, "Input"],
Cell[478118, 15535, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[478225, 15541, 903, 26, 62, "Input"],
Cell[479131, 15569, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[479238, 15575, 991, 29, 62, "Input"],
Cell[480232, 15606, 856, 29, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[481125, 15640, 993, 29, 62, "Input"],
Cell[482121, 15671, 1062, 37, 71, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[483220, 15713, 991, 29, 62, "Input"],
Cell[484214, 15744, 4460, 141, 108, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[488711, 15890, 991, 29, 62, "Input"],
Cell[489705, 15921, 1049, 35, 85, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[490791, 15961, 990, 29, 62, "Input"],
Cell[491784, 15992, 1345, 47, 85, "Output"]
}, Open  ]],
Cell[493144, 16042, 273, 9, 7, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[493454, 16056, 96, 1, 74, "Subchapter"],
Cell[CellGroupData[{
Cell[493575, 16061, 310, 8, 37, "Input"],
Cell[493888, 16071, 72, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[493997, 16077, 259, 7, 37, "Input"],
Cell[494259, 16086, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[494366, 16092, 338, 10, 37, "Input"],
Cell[494707, 16104, 680, 24, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[495424, 16133, 337, 10, 37, "Input"],
Cell[495764, 16145, 790, 27, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[496591, 16177, 338, 10, 37, "Input"],
Cell[496932, 16189, 1176, 41, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[498145, 16235, 338, 10, 37, "Input"],
Cell[498486, 16247, 774, 28, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[499297, 16280, 340, 10, 37, "Input"],
Cell[499640, 16292, 1314, 46, 70, "Output"]
}, Open  ]],
Cell[500969, 16341, 271, 9, 9, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[501277, 16355, 160, 2, 74, "Subchapter"],
Cell[CellGroupData[{
Cell[501462, 16361, 259, 7, 37, "Input"],
Cell[501724, 16370, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[501831, 16376, 259, 7, 37, "Input"],
Cell[502093, 16385, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[502200, 16391, 338, 10, 37, "Input"],
Cell[502541, 16403, 1168, 39, 41, "Output"]
}, Open  ]],
Cell[503724, 16445, 94, 1, 37, "Input"],
Cell[CellGroupData[{
Cell[503843, 16450, 2330, 74, 96, "Input"],
Cell[506176, 16526, 1480, 49, 60, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[507693, 16580, 338, 10, 37, "Input"],
Cell[508034, 16592, 866, 29, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[508937, 16626, 1902, 63, 74, "Input"],
Cell[510842, 16691, 791, 27, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[511670, 16723, 338, 10, 37, "Input"],
Cell[512011, 16735, 1219, 43, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[513267, 16783, 2783, 92, 128, "Input"],
Cell[516053, 16877, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[516160, 16883, 340, 10, 37, "Input"],
Cell[516503, 16895, 1220, 43, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[517760, 16943, 2380, 80, 125, "Input"],
Cell[520143, 17025, 1549, 53, 85, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[521729, 17083, 338, 10, 37, "Input"],
Cell[522070, 17095, 1843, 63, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[523950, 17163, 3606, 116, 186, "Input"],
Cell[527559, 17281, 2166, 70, 84, "Output"]
}, Open  ]],
Cell[529740, 17354, 113, 2, 37, "Input"],
Cell[529856, 17358, 96, 1, 37, "Input"],
Cell[529955, 17361, 271, 9, 9, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[530263, 17375, 97, 1, 74, "Subchapter"],
Cell[530363, 17378, 832, 26, 62, "Input"],
Cell[531198, 17406, 1038, 33, 62, "Input"],
Cell[532239, 17441, 982, 31, 68, "Input"],
Cell[533224, 17474, 858, 29, 68, "Input"],
Cell[534085, 17505, 848, 29, 91, "Input"],
Cell[534936, 17536, 943, 30, 91, "Input"],
Cell[CellGroupData[{
Cell[535904, 17570, 1572, 48, 65, "Input"],
Cell[537479, 17620, 1391, 42, 60, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[538907, 17667, 1662, 51, 65, "Input"],
Cell[540572, 17720, 4179, 119, 211, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[544788, 17844, 4795, 129, 364, "Input"],
Cell[549586, 17975, 2425, 74, 100, "Output"]
}, Open  ]],
Cell[552026, 18052, 4391, 122, 320, "Input"],
Cell[CellGroupData[{
Cell[556442, 18178, 395, 12, 41, "Input"],
Cell[556840, 18192, 767, 24, 83, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[557644, 18221, 330, 11, 41, "Input"],
Cell[557977, 18234, 725, 23, 83, "Output"]
}, Open  ]],
Cell[558717, 18260, 748, 26, 68, "Input"],
Cell[CellGroupData[{
Cell[559490, 18290, 1023, 29, 68, "Input"],
Cell[560516, 18321, 938, 29, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[561491, 18355, 844, 26, 65, "Input"],
Cell[562338, 18383, 1384, 45, 87, "Output"]
}, Open  ]],
Cell[563737, 18431, 1610, 49, 93, "Input"],
Cell[CellGroupData[{
Cell[565372, 18484, 924, 30, 91, "Input"],
Cell[566299, 18516, 908, 28, 85, "Output"]
}, Open  ]],
Cell[567222, 18547, 1029, 31, 91, "Input"],
Cell[568254, 18580, 607, 16, 41, "Input"],
Cell[568864, 18598, 1323, 40, 94, "Input"],
Cell[CellGroupData[{
Cell[570212, 18642, 510, 15, 41, "Input"],
Cell[570725, 18659, 220, 3, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[570982, 18667, 359, 9, 37, "Input"],
Cell[571344, 18678, 645, 19, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[572026, 18702, 338, 8, 37, "Input"],
Cell[572367, 18712, 641, 21, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[573045, 18738, 1652, 46, 94, "Input"],
Cell[574700, 18786, 72, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[574809, 18792, 689, 20, 41, "Input"],
Cell[575501, 18814, 714, 23, 85, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[576252, 18842, 696, 20, 41, "Input"],
Cell[576951, 18864, 819, 25, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[577807, 18894, 696, 20, 41, "Input"],
Cell[578506, 18916, 375, 11, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[578918, 18932, 727, 20, 41, "Input"],
Cell[579648, 18954, 121, 2, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[579806, 18961, 336, 8, 37, "Input"],
Cell[580145, 18971, 643, 21, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[580825, 18997, 777, 26, 72, "Subsection"],
Cell[581605, 19025, 271, 9, 9, "Text"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[581925, 19040, 100, 1, 74, "Subchapter"],
Cell[CellGroupData[{
Cell[582050, 19045, 503, 14, 37, "Input"],
Cell[582556, 19061, 72, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[582665, 19067, 482, 14, 37, "Input"],
Cell[583150, 19083, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[583257, 19089, 515, 16, 37, "Input"],
Cell[583775, 19107, 1124, 39, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[584936, 19151, 515, 16, 37, "Input"],
Cell[585454, 19169, 1326, 46, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[586817, 19220, 513, 16, 37, "Input"],
Cell[587333, 19238, 2504, 85, 99, "Output"]
}, Open  ]],
Cell[589852, 19326, 1984, 67, 107, "Input"],
Cell[CellGroupData[{
Cell[591861, 19397, 513, 16, 37, "Input"],
Cell[592377, 19415, 1323, 45, 99, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[593737, 19465, 511, 16, 37, "Input"],
Cell[594251, 19483, 1597, 56, 99, "Output"]
}, Open  ]],
Cell[595863, 19542, 271, 9, 9, "Text"],
Cell[CellGroupData[{
Cell[596159, 19555, 431, 13, 37, "Input"],
Cell[596593, 19570, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[596700, 19576, 429, 13, 37, "Input"],
Cell[597132, 19591, 70, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[597239, 19597, 513, 16, 37, "Input"],
Cell[597755, 19615, 1196, 41, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[598988, 19661, 513, 16, 37, "Input"],
Cell[599504, 19679, 1400, 48, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[600941, 19732, 513, 16, 37, "Input"],
Cell[601457, 19750, 3017, 99, 99, "Output"]
}, Open  ]],
Cell[604489, 19852, 2078, 69, 107, "Input"],
Cell[CellGroupData[{
Cell[606592, 19925, 513, 16, 37, "Input"],
Cell[607108, 19943, 1399, 47, 99, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[608544, 19995, 515, 16, 37, "Input"],
Cell[609062, 20013, 1673, 58, 99, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[610784, 20077, 109, 1, 74, "Subchapter"],
Cell[CellGroupData[{
Cell[610918, 20082, 2638, 84, 87, "Input"],
Cell[613559, 20168, 911, 30, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[614507, 20203, 705, 22, 41, "Input"],
Cell[615215, 20227, 1220, 41, 67, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[616472, 20273, 2973, 96, 87, "Input"],
Cell[619448, 20371, 1063, 37, 71, "Output"]
}, Open  ]],
Cell[620526, 20411, 122, 2, 37, "Input"],
Cell[620651, 20415, 1210, 39, 80, "Input"],
Cell[CellGroupData[{
Cell[621886, 20458, 4479, 140, 158, "Input"],
Cell[626368, 20600, 72, 1, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[626477, 20606, 2853, 93, 107, "Input"],
Cell[629333, 20701, 1047, 35, 85, "Output"]
}, Open  ]],
Cell[630395, 20739, 1186, 37, 91, "Input"],
Cell[CellGroupData[{
Cell[631606, 20780, 3905, 121, 108, "Input"],
Cell[635514, 20903, 1336, 43, 85, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[636887, 20951, 4827, 154, 170, "Input"],
Cell[641717, 21107, 3652, 114, 135, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[645406, 21226, 2443, 74, 92, "Input"],
Cell[647852, 21302, 2584, 78, 89, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[650473, 21385, 3690, 99, 180, "Input"],
Cell[654166, 21486, 1134, 35, 85, "Output"]
}, Open  ]],
Cell[655315, 21524, 538, 16, 77, "Input"],
Cell[CellGroupData[{
Cell[655878, 21544, 3530, 93, 180, "Input"],
Cell[659411, 21639, 1163, 36, 86, "Output"]
}, Open  ]],
Cell[660589, 21678, 271, 9, 9, "Text"]
}, Open  ]]
}
]
*)


